Particle production in a light-cone gauge fixed Jordanian deformation of $AdS_5\times S^5$

We consider a string on a Jordanian deformation of the $AdS_5\times S^5$ spacetime. This model belongs to the larger class of Homogeneous Yang-Baxter deformations, which preserve classical integrability in the sense that one can construct an explicit Lax connection. To study the scattering of bosonic worldsheet excitations, we fix light-cone gauge and expand around a pointlike classical solution that reduces to the BMN vacuum in the undeformed limit. Our analysis shows that the light-cone gauge-fixed Hamiltonian, under a perturbative field expansion, includes cubic terms that give rise to non-trivial cubic processes for physical particles. We discuss this unexpected result in relation to the property of Lax integrability of the sigma-model.

==> anc/Tree-level-jordanian-arxiv.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    199729,       5180]
NotebookOptionsPosition[    179589,       4860]
NotebookOutlinePosition[    179986,       4876]
CellTagsIndexPosition[    179943,       4873]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Initial input", "Section",
 CellChangeTimes->{{3.937468144147097*^9, 
  3.9374681485154*^9}},ExpressionUUID->"2b14ac6e-8d9a-46da-b3c7-9f59542f1f70"],

Cell[CellGroupData[{

Cell["List of coordinates", "Subsection",
 CellChangeTimes->{{3.937472198931744*^9, 
  3.93747220250725*^9}},ExpressionUUID->"60ed1822-aaf1-487d-8e77-\
7dd90d26f214"],

Cell["List of initial coordinates", "Text",
 CellChangeTimes->{{3.937468488655072*^9, 3.9374685033943644`*^9}, {
   3.937472992875093*^9, 3.937472993555482*^9}, 
   3.9422136223144836`*^9},ExpressionUUID->"77e7d2e9-b32d-4214-bb99-\
2b3325cdc202"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lxSchr", "=", 
   RowBox[{"{", 
    RowBox[{
    "T", ",", "V", ",", "Z", ",", "x2", ",", "x3", ",", "\[Phi]", ",", "y1", 
     ",", "y2", ",", "y3", ",", "y4"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.887955941246997*^9, 3.887955956624166*^9}, {
   3.887956933015758*^9, 3.887956946387046*^9}, {3.888463265266626*^9, 
   3.888463309166432*^9}, {3.888483240660576*^9, 3.8884832536061287`*^9}, {
   3.8890819514115753`*^9, 3.8890819748019238`*^9}, {3.918537508452056*^9, 
   3.918537509149982*^9}, {3.9374686856585503`*^9, 3.937468694498399*^9}, {
   3.937473233135995*^9, 3.937473233381426*^9}, 3.93762840048708*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"d1e2fecd-f966-4fbd-a057-3955cb24521e"],

Cell["List of final coordinates", "Text",
 CellChangeTimes->{{3.937468515830474*^9, 3.937468523056548*^9}, {
  3.9374729961000967`*^9, 
  3.937472996740814*^9}},ExpressionUUID->"2668c200-0e4b-42ad-a0f0-\
901f98c2a8d5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lx", "=", 
  RowBox[{"{", 
   RowBox[{
   "xp", ",", "xm", ",", "v", ",", "z", ",", "x2", ",", "x3", ",", "y1", ",", 
    "y2", ",", "y3", ",", "y4"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9374685300082703`*^9, 3.937468545958351*^9}, 
   3.937473238266971*^9, 3.9376284032895393`*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"5acddb51-c8f9-40b6-b0c0-003556b34ef0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "xp", ",", "xm", ",", "v", ",", "z", ",", "x2", ",", "x3", ",", "y1", ",", 
   "y2", ",", "y3", ",", "y4"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9374686512250347`*^9, 3.9374698308656816`*^9, 3.9374717821119337`*^9, 
   3.937473240197933*^9, {3.9375564906912937`*^9, 3.937556518658682*^9}, 
   3.937556974445125*^9, 3.9376279438296967`*^9, 3.937628596940434*^9, 
   3.937645378198057*^9, 3.9416024056106358`*^9, 3.9416063222839613`*^9, 
   3.941686155402*^9, 3.941789582184943*^9, 3.941860022018132*^9, 
   3.942136728684827*^9, 3.942213658593079*^9, 3.942318257496368*^9, 
   3.94245884971771*^9, 3.942459415210947*^9, 3.942459503844235*^9, 
   3.942462257113847*^9, 3.942462768643968*^9, 3.942464095984776*^9, 
   3.942464416676476*^9, 3.942723528825852*^9, 3.942730850752492*^9, 
   3.942730911173255*^9, 3.942731050678648*^9, 3.9427321228905287`*^9, 
   3.942732233604838*^9, 3.9428344617398252`*^9, 3.94283486927456*^9, 
   3.942834960093919*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"ccbf6ac2-f4b1-4616-b6ac-8e92166e7b14"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Initial metric and inverse metric", "Subsection",
 CellChangeTimes->{{3.9374681521079273`*^9, 3.9374681529476624`*^9}, 
   3.937473009754491*^9, {3.942213630203026*^9, 3.942213638514564*^9}, {
   3.94245954621224*^9, 
   3.942459548255314*^9}},ExpressionUUID->"bbaaca13-1e97-44d9-9e41-\
f22a7404d69c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ds2", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x2", "2"], "+", 
         SuperscriptBox["x3", "2"], "+", 
         SuperscriptBox["Z", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["Z", "4"], "+", 
         SuperscriptBox["\[Eta]", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", "T", "]"}], "2"]}], 
      SuperscriptBox["Z", "6"]]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"Dt", "[", "T", "]"}], " ", 
      RowBox[{"Dt", "[", "V", "]"}]}], 
     SuperscriptBox["Z", "2"]], "+", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"Dt", "[", "x2", "]"}], "2"], 
     SuperscriptBox["Z", "2"]], "+", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"Dt", "[", "x3", "]"}], "2"], 
     SuperscriptBox["Z", "2"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"Dt", "[", "y1", "]"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", 
        SuperscriptBox["y1", "2"], "+", 
        SuperscriptBox["y2", "2"], "+", 
        SuperscriptBox["y3", "2"], "+", 
        SuperscriptBox["y4", "2"]}], ")"}], "2"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"Dt", "[", "y2", "]"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", 
        SuperscriptBox["y1", "2"], "+", 
        SuperscriptBox["y2", "2"], "+", 
        SuperscriptBox["y3", "2"], "+", 
        SuperscriptBox["y4", "2"]}], ")"}], "2"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"Dt", "[", "y3", "]"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", 
        SuperscriptBox["y1", "2"], "+", 
        SuperscriptBox["y2", "2"], "+", 
        SuperscriptBox["y3", "2"], "+", 
        SuperscriptBox["y4", "2"]}], ")"}], "2"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"Dt", "[", "y4", "]"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", 
        SuperscriptBox["y1", "2"], "+", 
        SuperscriptBox["y2", "2"], "+", 
        SuperscriptBox["y3", "2"], "+", 
        SuperscriptBox["y4", "2"]}], ")"}], "2"]], "+", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"Dt", "[", "Z", "]"}], "2"], 
     SuperscriptBox["Z", "2"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         SuperscriptBox["y1", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["y3", "2"], "+", 
         SuperscriptBox["y4", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Dt", "[", "\[Phi]", "]"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", 
        SuperscriptBox["y1", "2"], "+", 
        SuperscriptBox["y2", "2"], "+", 
        SuperscriptBox["y3", "2"], "+", 
        SuperscriptBox["y4", "2"]}], ")"}], "2"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9374684740709248`*^9, 3.9374684755674334`*^9}, {
  3.937468708940557*^9, 3.9374687111112957`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"7db61391-72ce-4ecc-a5c5-74f8f0596bef"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"ds2", ",", 
          RowBox[{"Dt", "[", 
           RowBox[{"lxSchr", "[", 
            RowBox[{"[", "m", "]"}], "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"Dt", "[", 
         RowBox[{"lxSchr", "[", 
          RowBox[{"[", "n", "]"}], "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", 
       RowBox[{"Length", "[", "lxSchr", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"Length", "[", "lxSchr", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gm1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Inverse", "[", "G", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G", ".", "Gm1"}], "==", 
  RowBox[{"IdentityMatrix", "[", "10", "]"}]}]}], "Input",
 CellChangeTimes->{{3.918537865364097*^9, 3.91853791689284*^9}, {
  3.937473256201124*^9, 3.937473261618297*^9}, {3.937628416133913*^9, 
  3.937628421883006*^9}, {3.9424589663063726`*^9, 3.942458992174574*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"ea960fe0-94c3-4a4a-9bb9-1ecb5ac271b8"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9424589715553207`*^9, 3.9424589926665916`*^9}, 
   3.942459415226191*^9, {3.942459484691306*^9, 3.942459505617133*^9}, 
   3.942462257125874*^9, 3.942462768662781*^9, 3.942464096006221*^9, 
   3.942464416691189*^9, 3.942723528940818*^9, 3.942730850774085*^9, 
   3.942730911188592*^9, 3.94273105069361*^9, 3.9427321229222593`*^9, 
   3.942732233623724*^9, {3.942834476138515*^9, 3.94283449144989*^9}, 
   3.942834869305667*^9, 3.942834960114553*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"4a5fe06d-2bb3-47ee-bb01-ed1d26345952"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Initial B field", "Subsection",
 CellChangeTimes->{{3.937468743711918*^9, 3.9374687448361607`*^9}, 
   3.937473010805119*^9, {3.942213644043023*^9, 
   3.942213648762931*^9}},ExpressionUUID->"99f3d96e-682a-4ba5-a3fd-\
f340bec06723"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B2form", "=", 
   RowBox[{"\[Eta]", 
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"x2", " ", 
        RowBox[{"Dt", "[", "x2", "]"}]}], "+", 
       RowBox[{"x3", " ", 
        RowBox[{"Dt", "[", "x3", "]"}]}]}], 
      SuperscriptBox["Z", "4"]], ")"}], 
    RowBox[{"Dt1", "[", "T", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.889065082282403*^9, 3.8890651350875587`*^9}, 
   3.8890654295902243`*^9, {3.8890820444606743`*^9, 3.889082056131263*^9}, 
   3.894526515623726*^9, {3.9185391306946087`*^9, 3.918539139485729*^9}, {
   3.937468755296853*^9, 3.937468769694681*^9}, {3.937556905996334*^9, 
   3.93755690621204*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"3ccaab33-a738-4b69-83a2-d061f22a9af2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"B2mat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"B2form", ",", 
          RowBox[{"Dt", "[", 
           RowBox[{"lxSchr", "[", 
            RowBox[{"[", "m", "]"}], "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"Dt1", "[", 
         RowBox[{"lxSchr", "[", 
          RowBox[{"[", "n", "]"}], "]"}], "]"}]}], "]"}], "-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"B2form", ",", 
          RowBox[{"Dt1", "[", 
           RowBox[{"lxSchr", "[", 
            RowBox[{"[", "m", "]"}], "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"Dt", "[", 
         RowBox[{"lxSchr", "[", 
          RowBox[{"[", "n", "]"}], "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "B2mat", "]"}]}], "Input",
 CellChangeTimes->{{3.9424624039145184`*^9, 3.942462437335668*^9}, {
  3.942462491199717*^9, 3.9424624958798323`*^9}, {3.942462572645274*^9, 
  3.942462576981501*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"553e6bbf-20d6-4bea-9ee0-79e905389dad"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"x2", " ", "\[Eta]"}], 
        SuperscriptBox["Z", "4"]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"x3", " ", "\[Eta]"}], 
        SuperscriptBox["Z", "4"]]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      FractionBox[
       RowBox[{"x2", " ", "\[Eta]"}], 
       SuperscriptBox["Z", "4"]], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      FractionBox[
       RowBox[{"x3", " ", "\[Eta]"}], 
       SuperscriptBox["Z", "4"]], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.94246243216752*^9, 3.9424624377938843`*^9}, {
   3.942462468947016*^9, 3.942462496257065*^9}, 3.9424625775758057`*^9, 
   3.942462643019732*^9, 3.942462768675885*^9, 3.942464096017336*^9, 
   3.942464416705182*^9, 3.9427235289584303`*^9, 3.942730850790749*^9, 
   3.94273091120257*^9, 3.942731050700526*^9, 3.9427321229428053`*^9, 
   3.942732233639244*^9, 3.942834499600712*^9, 3.942834869322698*^9, 
   3.942834960135437*^9},
 CellLabel->
  "Out[44]//MatrixForm=",ExpressionUUID->"faa7299e-1bd4-49e3-9027-\
1a506388b15d"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Changes of coordinates", "Section",
 CellChangeTimes->{{3.9374689272000837`*^9, 
  3.93746893570304*^9}},ExpressionUUID->"c7459788-6761-4160-8711-\
ba79514bb96b"],

Cell[CellGroupData[{

Cell["Transformations", "Subsection",
 CellChangeTimes->{{3.942836261650217*^9, 
  3.9428362636767673`*^9}},ExpressionUUID->"aa6c0b6e-2873-43f2-a353-\
c0dc6726bf99"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"toLC", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"T", "\[Rule]", 
          FractionBox[
           RowBox[{"t", "-", "v"}], 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[Eta]", "2"]}]]]}], ",", 
         RowBox[{"V", "\[Rule]", 
          FractionBox[
           RowBox[{"v", "-", 
            RowBox[{"t", " ", 
             SuperscriptBox["\[Eta]", "2"]}]}], 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[Eta]", "2"]}]]]}], ",", 
         RowBox[{"Z", "\[Rule]", 
          RowBox[{"1", "+", "z"}]}]}], "}"}], "/.", 
       RowBox[{"{", 
        RowBox[{"t", "\[Rule]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "a"}], " ", "xm"}], "+", "xp"}]}], "}"}]}], ",", 
      RowBox[{"\[Phi]", "\[Rule]", 
       RowBox[{"xm", "-", 
        RowBox[{"a", " ", "xm"}], "+", "xp"}]}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PertRed", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"xm", "\[Rule]", 
      RowBox[{"xm", "-", 
       RowBox[{"v", " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["v", "3"]}], "3"]}]}], ",", 
     RowBox[{"v", "\[Rule]", 
      RowBox[{"v", "+", 
       RowBox[{"2", " ", "v", " ", "z"}]}]}], ",", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{"z", "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["z", "2"], "-", 
         RowBox[{"2", 
          SuperscriptBox["v", "2"]}], "-", 
         SuperscriptBox["x2", "2"], "-", 
         SuperscriptBox["x3", "2"]}], "2"]}]}], ",", 
     RowBox[{"x2", "\[Rule]", 
      RowBox[{"x2", "+", 
       RowBox[{"x2", " ", "z"}]}]}], ",", 
     RowBox[{"x3", "\[Rule]", 
      RowBox[{"x3", "+", 
       RowBox[{"x3", " ", "z"}]}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.942459053055334*^9, 3.94245908432871*^9}, {
  3.942459207829644*^9, 3.942459210884218*^9}, {3.9424592516763353`*^9, 
  3.942459273006557*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"f4856621-7380-45ee-8925-af0d77874abf"]
}, Closed]],

Cell[CellGroupData[{

Cell["New metric and inverse metric", "Subsection",
 CellChangeTimes->{{3.9374697424281693`*^9, 3.937469743058152*^9}, {
  3.9374699824318666`*^9, 3.9374699829426613`*^9}, {3.942459538918256*^9, 
  3.942459541283242*^9}},ExpressionUUID->"893b94d1-aacf-4be8-8ce6-\
3eaaefff8a01"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dXodXp", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"lxSchr", "[", 
           RowBox[{"[", "m", "]"}], "]"}], "/.", "toLC"}], "/.", "PertRed"}], 
        ",", 
        RowBox[{"lx", "[", 
         RowBox[{"[", "n", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "1", ",", "10"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dXpodX", "=", 
   RowBox[{"Inverse", "[", "dXodXp", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.942459167948853*^9, 3.942459187517374*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"36d86ef3-9416-40b8-82e0-8ac47201f964"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", "dXodXp", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"G", "/.", "toLC"}], "/.", "PertRed"}], ")"}], ".", 
    "dXodXp"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gm1", "=", 
   RowBox[{"dXpodX", ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Gm1", "/.", "toLC"}], "/.", "PertRed"}], ")"}], ".", 
    RowBox[{"Transpose", "[", "dXpodX", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9424593145593*^9, 3.942459342085988*^9}, {
  3.942459490248987*^9, 3.9424594916080227`*^9}, {3.94273086098874*^9, 
  3.942730891939671*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"55248834-33ba-47ef-b610-a8b0ad82c2f2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Gm1", ".", "G"}], "-", 
      RowBox[{"IdentityMatrix", "[", "10", "]"}]}], "/.", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"lx", "[", 
            RowBox[{"[", "m", "]"}], "]"}], "->", 
           RowBox[{"RandomReal", "[", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
        RowBox[{"\[Eta]", "->", 
         RowBox[{"RandomReal", "[", "]"}]}], ",", 
        RowBox[{"a", "->", 
         RowBox[{"RandomReal", "[", "]"}]}]}], "}"}], "]"}]}], "//", "Chop"}],
    "//", "Flatten"}], "//", "DeleteDuplicates"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"G", ".", "Gm1"}], "-", 
      RowBox[{"IdentityMatrix", "[", "10", "]"}]}], "/.", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"lx", "[", 
            RowBox[{"[", "m", "]"}], "]"}], "->", 
           RowBox[{"RandomReal", "[", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
        RowBox[{"\[Eta]", "->", 
         RowBox[{"RandomReal", "[", "]"}]}], ",", 
        RowBox[{"a", "->", 
         RowBox[{"RandomReal", "[", "]"}]}]}], "}"}], "]"}]}], "//", "Chop"}],
    "//", "Flatten"}], "//", "DeleteDuplicates"}]}], "Input",
 CellChangeTimes->{{3.942730917146347*^9, 3.942730924079924*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"9a5e361b-57a2-45d8-b5f2-89022751d580"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{
  3.9427308510281067`*^9, {3.942730911420998*^9, 3.9427309247178087`*^9}, 
   3.9427321231643333`*^9, 3.9427322338635273`*^9, 3.9428345280984163`*^9, 
   3.9428348731062193`*^9, 3.942834961577878*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"55da6969-8aea-4959-a016-f3ba93b744c5"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{
  3.9427308510281067`*^9, {3.942730911420998*^9, 3.9427309247178087`*^9}, 
   3.9427321231643333`*^9, 3.9427322338635273`*^9, 3.9428345280984163`*^9, 
   3.9428348731062193`*^9, 3.942834961751954*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"091fcf19-bd58-4df4-a6aa-2a881c0bb0cd"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["New Bfield", "Subsection",
 CellChangeTimes->{{3.937469988791276*^9, 
  3.937469990295287*^9}},ExpressionUUID->"a6cb8b30-8563-4284-8f8d-\
09a6058ec5e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B2mat", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", "dXodXp", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B2mat", "/.", "toLC"}], "/.", "PertRed"}], ")"}], ".", 
    "dXodXp"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.942462658768015*^9, 3.942462696124825*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"1c033d0d-469c-4a8a-ab2f-3c11aa54f4fc"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checks on the classical solution", "Section",
 CellChangeTimes->{{3.93747224442857*^9, 
  3.937472248957306*^9}},ExpressionUUID->"a79d16cd-61b1-4993-a3e3-\
2cc338866926"],

Cell[CellGroupData[{

Cell["Equations of motion", "Subsection",
 CellChangeTimes->{{3.9374722951854258`*^9, 3.93747229973357*^9}, {
   3.9374729636523647`*^9, 3.937472965770467*^9}, 
   3.942462714108481*^9},ExpressionUUID->"92ab11b6-4b5d-4055-9e30-\
ef4a8ddd69a6"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalGamma]", "[", 
     RowBox[{"mi", ",", "ni", ",", "li"}], "]"}], "=", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Gm1", "[", 
         RowBox[{"[", 
          RowBox[{"mi", ",", "pi"}], "]"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{"pi", ",", "ni"}], "]"}], "]"}], ",", 
            RowBox[{"lx", "[", 
             RowBox[{"[", "li", "]"}], "]"}]}], "]"}], "+", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{"pi", ",", "li"}], "]"}], "]"}], ",", 
            RowBox[{"lx", "[", 
             RowBox[{"[", "ni", "]"}], "]"}]}], "]"}], "-", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{"ni", ",", "li"}], "]"}], "]"}], ",", 
            RowBox[{"lx", "[", 
             RowBox[{"[", "pi", "]"}], "]"}]}], "]"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"pi", ",", "1", ",", 
         RowBox[{"Length", "[", "lx", "]"}]}], "}"}]}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"mi", ",", "1", ",", 
     RowBox[{"Length", "[", "lx", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"ni", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"li", ",", "1", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887956252185092*^9, 3.887956281949971*^9}, {
  3.887956314098015*^9, 3.887956404054245*^9}, {3.887956963755034*^9, 
  3.887956998482469*^9}, {3.888463545582264*^9, 3.888463550928935*^9}, {
  3.937472627524885*^9, 3.9374726508031607`*^9}, {3.937472861832472*^9, 
  3.937472865261517*^9}, {3.937473293964007*^9, 3.937473303644513*^9}, {
  3.9376284379653463`*^9, 3.937628442626676*^9}, {3.937628672752922*^9, 
  3.937628675572071*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"1f0635e6-73f9-46a1-b076-60dfaa782236"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{"m", ",", "1", ",", "1"}], "]"}], "/.", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"lx", "[", 
         RowBox[{"[", "n", "]"}], "]"}], "->", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "2", ",", "10"}], "}"}]}], "]"}]}], "//", 
    "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.937472663165556*^9, 3.937472730813058*^9}, 
   3.93747330633037*^9, 3.9376286798622503`*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"563765e7-d01f-43e3-9c89-d647e56b92cf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9374726664362288`*^9, {3.937472698755501*^9, 3.9374727319636297`*^9}, 
   3.9374728735855303`*^9, 3.937473324971445*^9, 3.937557026477964*^9, 
   3.937627967393289*^9, 3.937628683751614*^9, 3.9376453787204514`*^9, 
   3.9416024067248793`*^9, 3.941606323671421*^9, 3.9416861558615847`*^9, 
   3.941789582638339*^9, 3.941860023101618*^9, 3.942136729763371*^9, 
   3.9422137337390223`*^9, {3.942462751639462*^9, 3.942462775347821*^9}, 
   3.942464096089785*^9, 3.942464416765884*^9, 3.9427235291059723`*^9, 
   3.942732123386448*^9, 3.942732234080495*^9, 3.942834552653397*^9, 
   3.9428348764965563`*^9, 3.942834964508194*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"3591cabc-1268-45d2-9faa-2b0a18731e71"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Virasoro constraints", "Subsection",
 CellChangeTimes->{{3.937472750338813*^9, 3.937472755064335*^9}, {
   3.937472968706551*^9, 3.9374729714183493`*^9}, 
   3.942462726001192*^9},ExpressionUUID->"e77b2da5-18ed-465f-956f-\
948dcafab310"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}], "/.", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"lx", "[", 
       RowBox[{"[", "n", "]"}], "]"}], "->", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "2", ",", "10"}], "}"}]}], "]"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.93747275918598*^9, 3.93747276684226*^9}, {
   3.93747333194118*^9, 3.937473332258684*^9}, 3.9376286885968323`*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"2cf15886-6a9e-4377-be87-48223699ef61"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.937472761954873*^9, 3.9374727682277117`*^9}, 
   3.937473335834906*^9, 3.9375570266664124`*^9, 3.937627967440028*^9, 
   3.937628691367461*^9, 3.937645378760112*^9, 3.941602406786379*^9, 
   3.941606323735527*^9, 3.941686155879648*^9, 3.941789582645907*^9, 
   3.941860023150052*^9, 3.94213672980436*^9, 3.9422137383165703`*^9, {
   3.942462754823613*^9, 3.9424627753518543`*^9}, 3.942464096094755*^9, 
   3.942464416771446*^9, 3.942723529110249*^9, 3.942732123390977*^9, 
   3.942732234084559*^9, 3.9428345548574142`*^9, 3.94283487651136*^9, 
   3.942834964513735*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"8642ee69-9196-4426-97db-554c0211bedf"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Classical values of the momenta", "Subsection",
 CellChangeTimes->{{3.937472798701479*^9, 3.937472803250512*^9}, {
  3.937472975122767*^9, 3.9374729806268473`*^9}, {3.942462732508256*^9, 
  3.942462735979011*^9}},ExpressionUUID->"2eb3c12d-e747-40c8-9c74-\
c0c64fc05958"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Thread", "[", 
  RowBox[{
   RowBox[{"Thread", "[", 
    RowBox[{"p", "[", "lx", "]"}], "]"}], "==", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"[", 
         RowBox[{"m", ",", "1"}], "]"}], "]"}], "/.", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"lx", "[", 
           RowBox[{"[", "n", "]"}], "]"}], "->", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "2", ",", "10"}], "}"}]}], "]"}]}], "//", 
      "Simplify"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "10"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.937472805219366*^9, 3.937472835439623*^9}, {
   3.93747333930892*^9, 3.937473339635724*^9}, 3.937628695019003*^9, {
   3.942462895274984*^9, 3.942462903884251*^9}, {3.9424629737843533`*^9, 
   3.942462983448523*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"9f6984ee-9300-43f4-af7e-3c9e144dd553"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"p", "[", "xp", "]"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"p", "[", "xm", "]"}], "\[Equal]", "1"}], ",", 
   RowBox[{
    RowBox[{"p", "[", "v", "]"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"p", "[", "z", "]"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"p", "[", "x2", "]"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"p", "[", "x3", "]"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"p", "[", "y1", "]"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"p", "[", "y2", "]"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"p", "[", "y3", "]"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"p", "[", "y4", "]"}], "\[Equal]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.937472830578825*^9, 3.9374728358699427`*^9}, 
   3.9374733405622053`*^9, 3.937557026859406*^9, 3.9376279675075903`*^9, 
   3.937628697830937*^9, 3.937645378798561*^9, 3.941602406861904*^9, 
   3.941606323797863*^9, 3.941686155901928*^9, 3.941789582662776*^9, 
   3.941860023202485*^9, 3.94213672985544*^9, 3.9422137426140013`*^9, 
   3.942462775361738*^9, 3.942462904335147*^9, {3.942462976229229*^9, 
   3.942462983930801*^9}, 3.942464096109386*^9, 3.942464416784397*^9, 
   3.94272352912178*^9, 3.942732123407316*^9, 3.942732234094516*^9, 
   3.942834557126849*^9, 3.942834876524826*^9, 3.942834964528792*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"e41208b0-6f16-4c80-8598-7f6755263005"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hamiltonian density in light-cone gauge", "Section",
 CellChangeTimes->{{3.937473113684104*^9, 3.937473115216353*^9}, {
  3.9376408241985407`*^9, 
  3.937640830759274*^9}},ExpressionUUID->"657111d4-348c-491f-a3c8-\
4e1e25260934"],

Cell[CellGroupData[{

Cell["Definitions", "Subsection",
 CellChangeTimes->{{3.937473118036154*^9, 
  3.937473120177466*^9}},ExpressionUUID->"3d6026b0-5bfa-4be6-a835-\
b9eeff15f92a"],

Cell[TextData[{
 "List of conjugate momenta ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"with", " ", 
      SubscriptBox["p", "-"]}], "=", "1"}]}], TraditionalForm]],
  ExpressionUUID->"0d7a95fd-cca4-45b0-8ef9-c61059e3321a"],
 ")"
}], "Text",
 CellChangeTimes->{{3.937473167971711*^9, 3.937473178468772*^9}, {
  3.937627977129525*^9, 
  3.937627977568378*^9}},ExpressionUUID->"272a6761-7a0e-420b-8f39-\
b6d1120e9983"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lp", "=", 
   RowBox[{"{", 
    RowBox[{
    "pp", ",", "1", ",", "pv", ",", "pz", ",", "px2", ",", "px3", ",", "py1", 
     ",", "py2", ",", "py3", ",", "py4"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8916845583190517`*^9, 3.891684591437911*^9}, {
   3.894339492278831*^9, 3.8943395001977043`*^9}, {3.894345860905444*^9, 
   3.8943458635372353`*^9}, {3.937473344772794*^9, 3.937473345100803*^9}, 
   3.93762845621085*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"b69d4ba0-b834-4e98-965d-3c993b661dec"],

Cell["List of spatial derivatives of the coordinates", "Text",
 CellChangeTimes->{{3.937473185028241*^9, 
  3.937473192068674*^9}},ExpressionUUID->"6bfd6119-89ec-4457-9d08-\
9b99afb81bb2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ldx", "=", 
   RowBox[{"{", 
    RowBox[{
    "dxp", ",", "dxm", ",", "dv", ",", "dz", ",", "dx2", ",", "dx3", ",", 
     "dy1", ",", "dy2", ",", "dy3", ",", "dy4"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9185614100802603`*^9, 3.918561424297607*^9}, {
   3.937473349172639*^9, 3.93747334949233*^9}, 3.9376284585070457`*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"04280ea8-82ea-452e-80b3-70d1c53b0e92"],

Cell["Replacement rule to list of spatial derivatives", "Text",
 CellChangeTimes->{{3.94283493798983*^9, 
  3.9428349421659317`*^9}},ExpressionUUID->"fe85f2ab-24aa-4543-875e-\
1b15bf946b94"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"subdx", "=", 
  RowBox[{"Thread", "[", 
   RowBox[{
    RowBox[{"Dt", "[", "lx", "]"}], "->", "ldx"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.918561434265383*^9, 3.918561459673552*^9}, {
  3.9374733548766613`*^9, 3.937473358029101*^9}, {3.937628462139649*^9, 
  3.937628464161891*^9}, {3.942463779907043*^9, 3.942463791340529*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"1a95383c-7b1d-4448-90c2-ebedbc8f055b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Dt", "[", "xp", "]"}], "\[Rule]", "dxp"}], ",", 
   RowBox[{
    RowBox[{"Dt", "[", "xm", "]"}], "\[Rule]", "dxm"}], ",", 
   RowBox[{
    RowBox[{"Dt", "[", "v", "]"}], "\[Rule]", "dv"}], ",", 
   RowBox[{
    RowBox[{"Dt", "[", "z", "]"}], "\[Rule]", "dz"}], ",", 
   RowBox[{
    RowBox[{"Dt", "[", "x2", "]"}], "\[Rule]", "dx2"}], ",", 
   RowBox[{
    RowBox[{"Dt", "[", "x3", "]"}], "\[Rule]", "dx3"}], ",", 
   RowBox[{
    RowBox[{"Dt", "[", "y1", "]"}], "\[Rule]", "dy1"}], ",", 
   RowBox[{
    RowBox[{"Dt", "[", "y2", "]"}], "\[Rule]", "dy2"}], ",", 
   RowBox[{
    RowBox[{"Dt", "[", "y3", "]"}], "\[Rule]", "dy3"}], ",", 
   RowBox[{
    RowBox[{"Dt", "[", "y4", "]"}], "\[Rule]", "dy4"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.937473207557827*^9, 3.937473359386097*^9, 3.937556606870552*^9, 
   3.937557040527403*^9, 3.937628041345717*^9, 3.937628723587648*^9, 
   3.937645378878397*^9, 3.941602407013846*^9, 3.941606323967326*^9, 
   3.9416861559334803`*^9, 3.941789582683243*^9, 3.94186002328904*^9, 
   3.942136729926393*^9, 3.942213829044181*^9, 3.942463054523283*^9, 
   3.942463792440292*^9, {3.94246407326768*^9, 3.942464096127211*^9}, 
   3.942464416799796*^9, 3.942723529135166*^9, 3.942732123431745*^9, {
   3.942732215270458*^9, 3.942732234110114*^9}, 3.942834713716593*^9, 
   3.942834890353424*^9, {3.942834945913451*^9, 3.9428349678918056`*^9}},
 CellLabel->"Out[60]=",ExpressionUUID->"72f8f629-588f-42bb-963a-4e5bdc37fca5"]
}, Open  ]],

Cell["\<\
Coefficients of the quadratic equation to calculate the Hamiltonian density\
\>", "Text",
 CellChangeTimes->{{3.93762800619937*^9, 
  3.937628020898572*^9}},ExpressionUUID->"4a0511d7-10dc-4661-aec7-\
c908b8dd0fef"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Acoeff", "=", 
    RowBox[{"Gm1", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}], "//", 
  "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Bcoeff", "=", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{
       RowBox[{"Gm1", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", 
          RowBox[{"2", ";;", "10"}]}], "]"}], "]"}], ".", 
       RowBox[{"lp", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", "10"}], "]"}], "]"}]}]}], "-", 
     RowBox[{"2", 
      RowBox[{
       RowBox[{"Gm1", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "All"}], "]"}], "]"}], ".", 
       RowBox[{"B2mat", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", 
          RowBox[{"2", ";;", "10"}]}], "]"}], "]"}], ".", 
       RowBox[{
        RowBox[{"Dt", "[", "lx", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", "10"}], "]"}], "]"}]}]}]}]}], ";"}], "//", 
  "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ccoeff", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"lp", "[", 
       RowBox[{"[", 
        RowBox[{"2", ";;", "10"}], "]"}], "]"}], ".", 
      RowBox[{"Gm1", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"2", ";;", "10"}], ",", 
         RowBox[{"2", ";;", "10"}]}], "]"}], "]"}], ".", 
      RowBox[{"lp", "[", 
       RowBox[{"[", 
        RowBox[{"2", ";;", "10"}], "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"Dt", "[", "lx", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"2", ";;", "10"}], "]"}], "]"}], ".", 
      RowBox[{"G", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"2", ";;", "10"}], ",", 
         RowBox[{"2", ";;", "10"}]}], "]"}], "]"}], ".", 
      RowBox[{
       RowBox[{"Dt", "[", "lx", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"2", ";;", "10"}], "]"}], "]"}]}], "-", 
     RowBox[{"2", 
      RowBox[{
       RowBox[{"lp", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", "10"}], "]"}], "]"}], ".", 
       RowBox[{"Gm1", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"2", ";;", "10"}], ",", "All"}], "]"}], "]"}], ".", 
       RowBox[{"B2mat", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", 
          RowBox[{"2", ";;", "10"}]}], "]"}], "]"}], ".", 
       RowBox[{
        RowBox[{"Dt", "[", "lx", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", "10"}], "]"}], "]"}]}]}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"Dt", "[", "lx", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"2", ";;", "10"}], "]"}], "]"}], ".", 
      RowBox[{
       RowBox[{"Transpose", "[", "B2mat", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"2", ";;", "10"}], ",", "All"}], "]"}], "]"}], ".", "Gm1", 
      ".", 
      RowBox[{"B2mat", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"2", ";;", "10"}]}], "]"}], "]"}], ".", 
      RowBox[{
       RowBox[{"Dt", "[", "lx", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"2", ";;", "10"}], "]"}], "]"}]}]}]}], ";"}], "//", 
  "Timing"}]}], "Input",
 CellChangeTimes->{{3.9424631351593723`*^9, 3.942463179307823*^9}, {
  3.9424633672788687`*^9, 3.942463389024509*^9}, {3.94246348779272*^9, 
  3.942463696696699*^9}, {3.9427322017101307`*^9, 3.942732208175599*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"97cf2390-ae01-49c7-869f-5bcbc76b5ebb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.000014`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.942463179626773*^9, 3.942463193604516*^9}, 
   3.942463332196788*^9, 3.9424633894936934`*^9, {3.94246367950317*^9, 
   3.9424636971747704`*^9}, 3.9424638047841473`*^9, {3.942464066269651*^9, 
   3.942464096153162*^9}, 3.94246441681728*^9, 3.9427235291532173`*^9, 
   3.9427321234530354`*^9, {3.942732209859004*^9, 3.942732234122473*^9}, 
   3.9428347137465477`*^9, 3.9428348903718224`*^9, 3.942834967899127*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"4e9984fd-4649-42f6-8b46-09e2539614ca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.003098`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.942463179626773*^9, 3.942463193604516*^9}, 
   3.942463332196788*^9, 3.9424633894936934`*^9, {3.94246367950317*^9, 
   3.9424636971747704`*^9}, 3.9424638047841473`*^9, {3.942464066269651*^9, 
   3.942464096153162*^9}, 3.94246441681728*^9, 3.9427235291532173`*^9, 
   3.9427321234530354`*^9, {3.942732209859004*^9, 3.942732234122473*^9}, 
   3.9428347137465477`*^9, 3.9428348903718224`*^9, 3.9428349679013777`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"372d8796-5209-4ef0-8c4b-4aa12b865153"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.037151`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.942463179626773*^9, 3.942463193604516*^9}, 
   3.942463332196788*^9, 3.9424633894936934`*^9, {3.94246367950317*^9, 
   3.9424636971747704`*^9}, 3.9424638047841473`*^9, {3.942464066269651*^9, 
   3.942464096153162*^9}, 3.94246441681728*^9, 3.9427235291532173`*^9, 
   3.9427321234530354`*^9, {3.942732209859004*^9, 3.942732234122473*^9}, 
   3.9428347137465477`*^9, 3.9428348903718224`*^9, 3.942834967938106*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"be10ecf2-ab94-4fca-b2c6-6e5def4fc9ff"]
}, Open  ]],

Cell["Lists of all transverse fields (redefinition)", "Text",
 CellChangeTimes->{{3.937628808129347*^9, 3.9376288167764606`*^9}, {
  3.937638664116206*^9, 3.937638665632991*^9}, {3.9428349065438538`*^9, 
  3.942834908816122*^9}},ExpressionUUID->"1ae93b98-479b-4705-a0d4-\
12f594791162"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lx", "=", 
   RowBox[{"{", 
    RowBox[{
    "v", ",", "z", ",", "x2", ",", "x3", ",", "y1", ",", "y2", ",", "y3", ",",
      "y4"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ldx", "=", 
   RowBox[{"{", 
    RowBox[{
    "dv", ",", "dz", ",", "dx2", ",", "dx3", ",", "dy1", ",", "dy2", ",", 
     "dy3", ",", "dy4"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lp", "=", 
   RowBox[{"{", 
    RowBox[{
    "pv", ",", "pz", ",", "px2", ",", "px3", ",", "py1", ",", "py2", ",", 
     "py3", ",", "py4"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.924062653463833*^9, 3.924062700354459*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"b176583d-4072-4221-a54f-d8a8ddb3ace0"],

Cell["List of all transverse momenta, fields and their derivatives", "Text",
 CellChangeTimes->{{3.942213834952141*^9, 3.942213843072797*^9}, {
  3.942731243829056*^9, 3.942731244391986*^9}, {3.942834828837337*^9, 
  3.942834830804961*^9}},ExpressionUUID->"11f2d31f-5b26-4a50-b928-\
185f385dc2cc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lall", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"{", 
    RowBox[{"lx", ",", "ldx", ",", "lp"}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.924063059082837*^9, 3.924063069658271*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"2c8066be-f875-41f9-b8eb-dc569e5d8240"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "v", ",", "z", ",", "x2", ",", "x3", ",", "y1", ",", "y2", ",", "y3", ",", 
   "y4", ",", "dv", ",", "dz", ",", "dx2", ",", "dx3", ",", "dy1", ",", "dy2",
    ",", "dy3", ",", "dy4", ",", "pv", ",", "pz", ",", "px2", ",", "px3", ",",
    "py1", ",", "py2", ",", "py3", ",", "py4"}], "}"}]], "Output",
 CellChangeTimes->{
  3.937638675100144*^9, 3.941602409507967*^9, 3.941606327445208*^9, 
   3.9416861571550617`*^9, 3.941789583581821*^9, 3.941860025599535*^9, 
   3.942136732264215*^9, 3.942214118983367*^9, 3.9424639608648*^9, 
   3.942464103580532*^9, 3.942464416871151*^9, 3.942723529207686*^9, 
   3.942732123542115*^9, {3.942732215383999*^9, 3.942732234173085*^9}, 
   3.9428348904161*^9, 3.942834967953453*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"416ac03f-d304-42fe-b4b3-d693734df59e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Intermediate expansion (up to cubic order)", "Subsection",
 CellChangeTimes->{{3.937473561678049*^9, 3.937473566663061*^9}, {
  3.937473668474098*^9, 
  3.937473673153434*^9}},ExpressionUUID->"d6d07149-2441-41eb-bab2-\
e3e5984beca6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Acoeff", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Acoeff", "/.", 
            RowBox[{"Thread", "[", 
             RowBox[{"lx", "->", 
              RowBox[{"\[Epsilon]", " ", "lx"}]}], "]"}]}], "/.", 
           RowBox[{"Thread", "[", 
            RowBox[{"lp", "->", 
             RowBox[{"\[Epsilon]", " ", "lp"}]}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Dt", "[", "xm", "]"}], "\[Rule]", 
            RowBox[{
             SuperscriptBox["\[Epsilon]", "2"], 
             RowBox[{"Dt", "[", "xm", "]"}]}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Dt", "[", "\[Epsilon]", "]"}], "\[Rule]", "0"}], "}"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
      "Normal"}], ")"}]}], ";"}], "//", "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Bcoeff", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Bcoeff", "/.", 
            RowBox[{"Thread", "[", 
             RowBox[{"lx", "->", 
              RowBox[{"\[Epsilon]", " ", "lx"}]}], "]"}]}], "/.", 
           RowBox[{"Thread", "[", 
            RowBox[{"lp", "->", 
             RowBox[{"\[Epsilon]", " ", "lp"}]}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Dt", "[", "xm", "]"}], "\[Rule]", 
            RowBox[{
             SuperscriptBox["\[Epsilon]", "2"], 
             RowBox[{"Dt", "[", "xm", "]"}]}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Dt", "[", "\[Epsilon]", "]"}], "\[Rule]", "0"}], "}"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
      "Normal"}], ")"}]}], ";"}], "//", "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ccoeff", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Ccoeff", "/.", 
            RowBox[{"Thread", "[", 
             RowBox[{"lx", "->", 
              RowBox[{"\[Epsilon]", " ", "lx"}]}], "]"}]}], "/.", 
           RowBox[{"Thread", "[", 
            RowBox[{"lp", "->", 
             RowBox[{"\[Epsilon]", " ", "lp"}]}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Dt", "[", "xm", "]"}], "\[Rule]", 
            RowBox[{
             SuperscriptBox["\[Epsilon]", "2"], 
             RowBox[{"Dt", "[", "xm", "]"}]}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Dt", "[", "\[Epsilon]", "]"}], "\[Rule]", "0"}], "}"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
      "Normal"}], ")"}]}], ";"}], "//", "Timing"}]}], "Input",
 CellChangeTimes->{{3.894426993639509*^9, 3.894427108803741*^9}, {
   3.8945286089762373`*^9, 3.8945286104500093`*^9}, 3.894720462947505*^9, {
   3.918541250705553*^9, 3.918541253485162*^9}, {3.937473574720298*^9, 
   3.9374736048501453`*^9}, {3.937628512945413*^9, 3.9376285189892282`*^9}, {
   3.942463749268342*^9, 3.942463749886158*^9}, 3.942463807870531*^9, {
   3.942463971633903*^9, 3.942464043331085*^9}, {3.942464397360711*^9, 
   3.942464404742772*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"7f758178-d113-4117-81d5-3ea6febc67e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.038908`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8945286158954563`*^9, 3.8945293110728693`*^9, 3.89453008650215*^9, 
   3.894530281154347*^9, 3.894530504970147*^9, 3.8945307063341093`*^9, 
   3.894530771484325*^9, 3.8945308319649982`*^9, 3.894531549279983*^9, 
   3.8945319156168423`*^9, 3.8945326527820187`*^9, 3.894532780572242*^9, 
   3.8945328808537207`*^9, 3.894532970676663*^9, 3.8945334433581467`*^9, 
   3.894533640268729*^9, 3.894534146555731*^9, 3.8945342900614157`*^9, 
   3.8945343678953867`*^9, 3.894534642764516*^9, 3.894534916731852*^9, 
   3.894535562635128*^9, 3.8945482953667917`*^9, 3.894548511455175*^9, 
   3.8945487845638638`*^9, 3.8946029833527822`*^9, 3.894603027503276*^9, 
   3.894603075801194*^9, 3.894603125517026*^9, 3.9185412743603153`*^9, 
   3.9185522906696157`*^9, 3.918557246405325*^9, 3.9185575128173437`*^9, 
   3.918559353195895*^9, 3.9185597797937727`*^9, 3.918561063049947*^9, 
   3.918562322541646*^9, 3.919745112692717*^9, 3.919747791008334*^9, 
   3.91976709937183*^9, 3.919915108963437*^9, 3.9199334676923103`*^9, 
   3.920017135300807*^9, 3.920017961207548*^9, 3.920436943637909*^9, 
   3.920452725782901*^9, 3.92045688297945*^9, 3.922500614314887*^9, 
   3.923020954370179*^9, 3.924057995994646*^9, 3.9374736270860233`*^9, 
   3.9375566074299173`*^9, 3.937557047417737*^9, 3.937628048291944*^9, 
   3.93762873194099*^9, 3.937645391069982*^9, 3.9416024073092947`*^9, 
   3.941606324591229*^9, 3.94168615604771*^9, 3.941789582786277*^9, 
   3.941860023529999*^9, 3.942136730169167*^9, 3.942213858555496*^9, 
   3.942464002441847*^9, 3.9424640438891973`*^9, 3.942464103644857*^9, 
   3.942464416882886*^9, 3.9427235292678003`*^9, 3.94273212358673*^9, {
   3.9427322153978777`*^9, 3.942732234185302*^9}, 3.9428349679984617`*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"b8067cab-cc5f-4895-b51a-4f85753474ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.152352`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8945286158954563`*^9, 3.8945293110728693`*^9, 3.89453008650215*^9, 
   3.894530281154347*^9, 3.894530504970147*^9, 3.8945307063341093`*^9, 
   3.894530771484325*^9, 3.8945308319649982`*^9, 3.894531549279983*^9, 
   3.8945319156168423`*^9, 3.8945326527820187`*^9, 3.894532780572242*^9, 
   3.8945328808537207`*^9, 3.894532970676663*^9, 3.8945334433581467`*^9, 
   3.894533640268729*^9, 3.894534146555731*^9, 3.8945342900614157`*^9, 
   3.8945343678953867`*^9, 3.894534642764516*^9, 3.894534916731852*^9, 
   3.894535562635128*^9, 3.8945482953667917`*^9, 3.894548511455175*^9, 
   3.8945487845638638`*^9, 3.8946029833527822`*^9, 3.894603027503276*^9, 
   3.894603075801194*^9, 3.894603125517026*^9, 3.9185412743603153`*^9, 
   3.9185522906696157`*^9, 3.918557246405325*^9, 3.9185575128173437`*^9, 
   3.918559353195895*^9, 3.9185597797937727`*^9, 3.918561063049947*^9, 
   3.918562322541646*^9, 3.919745112692717*^9, 3.919747791008334*^9, 
   3.91976709937183*^9, 3.919915108963437*^9, 3.9199334676923103`*^9, 
   3.920017135300807*^9, 3.920017961207548*^9, 3.920436943637909*^9, 
   3.920452725782901*^9, 3.92045688297945*^9, 3.922500614314887*^9, 
   3.923020954370179*^9, 3.924057995994646*^9, 3.9374736270860233`*^9, 
   3.9375566074299173`*^9, 3.937557047417737*^9, 3.937628048291944*^9, 
   3.93762873194099*^9, 3.937645391069982*^9, 3.9416024073092947`*^9, 
   3.941606324591229*^9, 3.94168615604771*^9, 3.941789582786277*^9, 
   3.941860023529999*^9, 3.942136730169167*^9, 3.942213858555496*^9, 
   3.942464002441847*^9, 3.9424640438891973`*^9, 3.942464103644857*^9, 
   3.942464416882886*^9, 3.9427235292678003`*^9, 3.94273212358673*^9, {
   3.9427322153978777`*^9, 3.942732234185302*^9}, 3.942834968151641*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"4f6af6c6-8687-4a3d-a62e-e5c4adcb0f7c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.171801`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8945286158954563`*^9, 3.8945293110728693`*^9, 3.89453008650215*^9, 
   3.894530281154347*^9, 3.894530504970147*^9, 3.8945307063341093`*^9, 
   3.894530771484325*^9, 3.8945308319649982`*^9, 3.894531549279983*^9, 
   3.8945319156168423`*^9, 3.8945326527820187`*^9, 3.894532780572242*^9, 
   3.8945328808537207`*^9, 3.894532970676663*^9, 3.8945334433581467`*^9, 
   3.894533640268729*^9, 3.894534146555731*^9, 3.8945342900614157`*^9, 
   3.8945343678953867`*^9, 3.894534642764516*^9, 3.894534916731852*^9, 
   3.894535562635128*^9, 3.8945482953667917`*^9, 3.894548511455175*^9, 
   3.8945487845638638`*^9, 3.8946029833527822`*^9, 3.894603027503276*^9, 
   3.894603075801194*^9, 3.894603125517026*^9, 3.9185412743603153`*^9, 
   3.9185522906696157`*^9, 3.918557246405325*^9, 3.9185575128173437`*^9, 
   3.918559353195895*^9, 3.9185597797937727`*^9, 3.918561063049947*^9, 
   3.918562322541646*^9, 3.919745112692717*^9, 3.919747791008334*^9, 
   3.91976709937183*^9, 3.919915108963437*^9, 3.9199334676923103`*^9, 
   3.920017135300807*^9, 3.920017961207548*^9, 3.920436943637909*^9, 
   3.920452725782901*^9, 3.92045688297945*^9, 3.922500614314887*^9, 
   3.923020954370179*^9, 3.924057995994646*^9, 3.9374736270860233`*^9, 
   3.9375566074299173`*^9, 3.937557047417737*^9, 3.937628048291944*^9, 
   3.93762873194099*^9, 3.937645391069982*^9, 3.9416024073092947`*^9, 
   3.941606324591229*^9, 3.94168615604771*^9, 3.941789582786277*^9, 
   3.941860023529999*^9, 3.942136730169167*^9, 3.942213858555496*^9, 
   3.942464002441847*^9, 3.9424640438891973`*^9, 3.942464103644857*^9, 
   3.942464416882886*^9, 3.9427235292678003`*^9, 3.94273212358673*^9, {
   3.9427322153978777`*^9, 3.942732234185302*^9}, 3.9428349693246737`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"79fd317f-e86a-42fc-8eb6-18241c33e1b4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ham", "=", 
   FractionBox[
    RowBox[{"Bcoeff", "-", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["Bcoeff", "2"], "-", 
       RowBox[{"4", " ", "Acoeff", " ", "Ccoeff"}]}]]}], 
    RowBox[{"2", " ", "Acoeff"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.891684285913513*^9, 3.891684288259523*^9}, {
   3.891684680451642*^9, 3.89168473461228*^9}, {3.937473653695632*^9, 
   3.937473660932832*^9}, 3.937645386334053*^9, 3.9376454355353823`*^9, 
   3.9376454846724873`*^9, 3.937645534034313*^9},
 CellLabel->"In[71]:=",ExpressionUUID->"eb7fe526-134c-49b8-ac69-15b91833ff16"]
}, Closed]],

Cell[CellGroupData[{

Cell["Perturbative Hamiltonian (up to cubic order)", "Subsection",
 CellChangeTimes->{{3.891999706294306*^9, 3.891999710755857*^9}, 
   3.9374737009138002`*^9, {3.937557176181436*^9, 
   3.937557177877284*^9}},ExpressionUUID->"9992b8c8-995e-443a-a61f-\
d23f682e66fb"],

Cell["No constant term", "Text",
 CellChangeTimes->{{3.937557191061152*^9, 
  3.9375571966843433`*^9}},ExpressionUUID->"327c0198-f05a-4755-ac5f-\
79bf97ea0d70"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ham0", "=", 
    RowBox[{
     RowBox[{"Ham", "/.", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", "\[Rule]", "0"}], "}"}]}], "//", "Simplify"}]}], 
   ";"}], "//", "Timing"}], "\[IndentingNewLine]", "Ham0"}], "Input",
 CellChangeTimes->{{3.891684806871101*^9, 3.891684817286736*^9}, {
  3.894548943934224*^9, 3.894548944853559*^9}, {3.894720480507038*^9, 
  3.8947204811206408`*^9}, {3.942464120765571*^9, 3.942464141949312*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"18f24210-1320-4647-81ff-249aed5ef86b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.000295`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.891684821378355*^9, 3.891684888796907*^9, 3.8916849679643593`*^9, 
   3.891999719561389*^9, 3.892002885723711*^9, 3.892004925974843*^9, 
   3.8939034525712757`*^9, 3.894340310798748*^9, 3.89434600822117*^9, 
   3.894354750249614*^9, 3.894355529663947*^9, 3.894358286258671*^9, 
   3.894420133571784*^9, 3.89442083270857*^9, 3.894422004371008*^9, 
   3.894422588132518*^9, 3.894422689503477*^9, 3.894423075781555*^9, 
   3.8944232349146643`*^9, 3.894423623965814*^9, 3.8944241521917677`*^9, 
   3.894424978315021*^9, 3.8944256566549397`*^9, 3.894425870996282*^9, 
   3.894426041617414*^9, 3.8944271335011272`*^9, 3.8944273650353403`*^9, 
   3.8944277904764757`*^9, 3.89442802798468*^9, 3.894428190238183*^9, 
   3.894428433764255*^9, 3.8944284787293653`*^9, 3.894428537329022*^9, 
   3.894429240447816*^9, 3.894429450360104*^9, 3.894429558495055*^9, {
   3.894429604384284*^9, 3.89442962907227*^9}, 3.894430152513413*^9, 
   3.8945239491712513`*^9, 3.894524875030122*^9, 3.894524921280493*^9, 
   3.89452504206227*^9, 3.894525655691559*^9, 3.8945287556331167`*^9, 
   3.894529406698058*^9, 3.894530290102613*^9, 3.894530506579832*^9, 
   3.894530773665083*^9, 3.8945308346891823`*^9, 3.894531556503524*^9, 
   3.894531918801252*^9, 3.894532657509296*^9, 3.894532785304633*^9, 
   3.894532883685808*^9, 3.894533000700086*^9, 3.89453347578225*^9, 
   3.894533669716914*^9, 3.8945341470119057`*^9, 3.894534290842505*^9, 
   3.894534395295641*^9, 3.894534666255056*^9, 3.894534919993557*^9, 
   3.894535812052513*^9, 3.894548298357733*^9, 3.894548512095078*^9, 
   3.894549037278638*^9, 3.894602983733634*^9, 3.894603028080183*^9, 
   3.894603076622019*^9, 3.894603133632448*^9, 3.9185412883276253`*^9, 
   3.918552302849557*^9, 3.9185572544131536`*^9, 3.918557522665522*^9, 
   3.918559365428783*^9, 3.91855978369005*^9, 3.918561089770253*^9, 
   3.918562358931037*^9, 3.9197454869571857`*^9, 3.919747934371092*^9, 
   3.919767301718696*^9, 3.919915317196002*^9, 3.919933678059375*^9, 
   3.920017147877963*^9, 3.9200179706211853`*^9, 3.920436978667521*^9, 
   3.920452747072988*^9, 3.920456904083499*^9, 3.92250064248538*^9, 
   3.9230209828878803`*^9, 3.924058024032847*^9, 3.9374737044177847`*^9, 
   3.937556609111204*^9, 3.9375570535322523`*^9, 3.9376280966277237`*^9, 
   3.93762873973001*^9, 3.9376453943202972`*^9, 3.9376454408044167`*^9, {
   3.937645491198607*^9, 3.937645540836235*^9}, 3.941602408662136*^9, 
   3.941606325925413*^9, 3.941686156702115*^9, 3.941789583349666*^9, 
   3.941860024797308*^9, 3.942136731426724*^9, 3.942213872961488*^9, {
   3.942464111165305*^9, 3.942464142386772*^9}, 3.942723530812608*^9, 
   3.942732128628963*^9, {3.942732218141327*^9, 3.9427322353322477`*^9}, 
   3.94283496943511*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"23895c17-2981-41f3-ba12-4c3b0f0a5bed"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.891684821378355*^9, 3.891684888796907*^9, 3.8916849679643593`*^9, 
   3.891999719561389*^9, 3.892002885723711*^9, 3.892004925974843*^9, 
   3.8939034525712757`*^9, 3.894340310798748*^9, 3.89434600822117*^9, 
   3.894354750249614*^9, 3.894355529663947*^9, 3.894358286258671*^9, 
   3.894420133571784*^9, 3.89442083270857*^9, 3.894422004371008*^9, 
   3.894422588132518*^9, 3.894422689503477*^9, 3.894423075781555*^9, 
   3.8944232349146643`*^9, 3.894423623965814*^9, 3.8944241521917677`*^9, 
   3.894424978315021*^9, 3.8944256566549397`*^9, 3.894425870996282*^9, 
   3.894426041617414*^9, 3.8944271335011272`*^9, 3.8944273650353403`*^9, 
   3.8944277904764757`*^9, 3.89442802798468*^9, 3.894428190238183*^9, 
   3.894428433764255*^9, 3.8944284787293653`*^9, 3.894428537329022*^9, 
   3.894429240447816*^9, 3.894429450360104*^9, 3.894429558495055*^9, {
   3.894429604384284*^9, 3.89442962907227*^9}, 3.894430152513413*^9, 
   3.8945239491712513`*^9, 3.894524875030122*^9, 3.894524921280493*^9, 
   3.89452504206227*^9, 3.894525655691559*^9, 3.8945287556331167`*^9, 
   3.894529406698058*^9, 3.894530290102613*^9, 3.894530506579832*^9, 
   3.894530773665083*^9, 3.8945308346891823`*^9, 3.894531556503524*^9, 
   3.894531918801252*^9, 3.894532657509296*^9, 3.894532785304633*^9, 
   3.894532883685808*^9, 3.894533000700086*^9, 3.89453347578225*^9, 
   3.894533669716914*^9, 3.8945341470119057`*^9, 3.894534290842505*^9, 
   3.894534395295641*^9, 3.894534666255056*^9, 3.894534919993557*^9, 
   3.894535812052513*^9, 3.894548298357733*^9, 3.894548512095078*^9, 
   3.894549037278638*^9, 3.894602983733634*^9, 3.894603028080183*^9, 
   3.894603076622019*^9, 3.894603133632448*^9, 3.9185412883276253`*^9, 
   3.918552302849557*^9, 3.9185572544131536`*^9, 3.918557522665522*^9, 
   3.918559365428783*^9, 3.91855978369005*^9, 3.918561089770253*^9, 
   3.918562358931037*^9, 3.9197454869571857`*^9, 3.919747934371092*^9, 
   3.919767301718696*^9, 3.919915317196002*^9, 3.919933678059375*^9, 
   3.920017147877963*^9, 3.9200179706211853`*^9, 3.920436978667521*^9, 
   3.920452747072988*^9, 3.920456904083499*^9, 3.92250064248538*^9, 
   3.9230209828878803`*^9, 3.924058024032847*^9, 3.9374737044177847`*^9, 
   3.937556609111204*^9, 3.9375570535322523`*^9, 3.9376280966277237`*^9, 
   3.93762873973001*^9, 3.9376453943202972`*^9, 3.9376454408044167`*^9, {
   3.937645491198607*^9, 3.937645540836235*^9}, 3.941602408662136*^9, 
   3.941606325925413*^9, 3.941686156702115*^9, 3.941789583349666*^9, 
   3.941860024797308*^9, 3.942136731426724*^9, 3.942213872961488*^9, {
   3.942464111165305*^9, 3.942464142386772*^9}, 3.942723530812608*^9, 
   3.942732128628963*^9, {3.942732218141327*^9, 3.9427322353322477`*^9}, 
   3.9428349694376698`*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"23c62e6c-bf34-4366-914d-7d6b7314ddd3"]
}, Open  ]],

Cell["No term linear in fields", "Text",
 CellChangeTimes->{{3.937557204077015*^9, 
  3.9375572079388*^9}},ExpressionUUID->"daa29e2e-28ff-482a-b255-59efe104291d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"D1Ham", "=", 
    RowBox[{"D", "[", 
     RowBox[{"Ham", ",", "\[Epsilon]"}], "]"}]}], ";"}], "//", 
  "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ham1", "=", 
    RowBox[{
     RowBox[{"D1Ham", "/.", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", "\[Rule]", "0"}], "}"}]}], "//", "Simplify"}]}], 
   ";"}], "//", "Timing"}], "\[IndentingNewLine]", "Ham1"}], "Input",
 CellChangeTimes->{{3.8944219850122128`*^9, 3.894421995440823*^9}, {
  3.8945489307245092`*^9, 3.894548934238522*^9}, {3.89472048374084*^9, 
  3.8947204843369226`*^9}, {3.9424641498832684`*^9, 3.9424641545815973`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"9fdf6abf-b115-4d4d-bfe9-8aa7cb283cf1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.000481`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.894549037838325*^9, 3.894602983777269*^9, 3.8946030281231537`*^9, 
   3.894603076671576*^9, 3.894603133792286*^9, 3.9185412928825293`*^9, 
   3.9185523029424133`*^9, 3.918557255994856*^9, 3.918557522753221*^9, 
   3.918559365511681*^9, 3.918559814933416*^9, 3.918561089898449*^9, 
   3.9185623590841722`*^9, 3.919745488954154*^9, 3.9197479344900103`*^9, 
   3.919767301828858*^9, 3.919915317775661*^9, 3.919933678513014*^9, 
   3.920017151067997*^9, 3.920017970699031*^9, 3.92043698215532*^9, 
   3.920452747141506*^9, 3.9204569041570797`*^9, 3.922500642571425*^9, 
   3.923020982990932*^9, 3.924058024110917*^9, 3.937473707285228*^9, 
   3.937556609443903*^9, 3.937557055266307*^9, 3.937628096758048*^9, 
   3.9376287399388533`*^9, 3.937645399007564*^9, 3.937645446053731*^9, {
   3.937645491265576*^9, 3.937645540909088*^9}, 3.9416024087919683`*^9, 
   3.9416063260978537`*^9, 3.941686156768179*^9, 3.941789583372303*^9, 
   3.941860024921644*^9, 3.942136731528139*^9, 3.9422138766370983`*^9, 
   3.9424641549631157`*^9, 3.942723530824752*^9, 3.942732128657461*^9, {
   3.9427322181660223`*^9, 3.942732235347516*^9}, 3.942834969453637*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"cbaa9e2a-ce94-4519-b6d2-e29247231780"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.000543`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.894549037838325*^9, 3.894602983777269*^9, 3.8946030281231537`*^9, 
   3.894603076671576*^9, 3.894603133792286*^9, 3.9185412928825293`*^9, 
   3.9185523029424133`*^9, 3.918557255994856*^9, 3.918557522753221*^9, 
   3.918559365511681*^9, 3.918559814933416*^9, 3.918561089898449*^9, 
   3.9185623590841722`*^9, 3.919745488954154*^9, 3.9197479344900103`*^9, 
   3.919767301828858*^9, 3.919915317775661*^9, 3.919933678513014*^9, 
   3.920017151067997*^9, 3.920017970699031*^9, 3.92043698215532*^9, 
   3.920452747141506*^9, 3.9204569041570797`*^9, 3.922500642571425*^9, 
   3.923020982990932*^9, 3.924058024110917*^9, 3.937473707285228*^9, 
   3.937556609443903*^9, 3.937557055266307*^9, 3.937628096758048*^9, 
   3.9376287399388533`*^9, 3.937645399007564*^9, 3.937645446053731*^9, {
   3.937645491265576*^9, 3.937645540909088*^9}, 3.9416024087919683`*^9, 
   3.9416063260978537`*^9, 3.941686156768179*^9, 3.941789583372303*^9, 
   3.941860024921644*^9, 3.942136731528139*^9, 3.9422138766370983`*^9, 
   3.9424641549631157`*^9, 3.942723530824752*^9, 3.942732128657461*^9, {
   3.9427322181660223`*^9, 3.942732235347516*^9}, 3.942834969455936*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"cc18d894-bb1f-4028-a2b6-7b73f11580eb"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.894549037838325*^9, 3.894602983777269*^9, 3.8946030281231537`*^9, 
   3.894603076671576*^9, 3.894603133792286*^9, 3.9185412928825293`*^9, 
   3.9185523029424133`*^9, 3.918557255994856*^9, 3.918557522753221*^9, 
   3.918559365511681*^9, 3.918559814933416*^9, 3.918561089898449*^9, 
   3.9185623590841722`*^9, 3.919745488954154*^9, 3.9197479344900103`*^9, 
   3.919767301828858*^9, 3.919915317775661*^9, 3.919933678513014*^9, 
   3.920017151067997*^9, 3.920017970699031*^9, 3.92043698215532*^9, 
   3.920452747141506*^9, 3.9204569041570797`*^9, 3.922500642571425*^9, 
   3.923020982990932*^9, 3.924058024110917*^9, 3.937473707285228*^9, 
   3.937556609443903*^9, 3.937557055266307*^9, 3.937628096758048*^9, 
   3.9376287399388533`*^9, 3.937645399007564*^9, 3.937645446053731*^9, {
   3.937645491265576*^9, 3.937645540909088*^9}, 3.9416024087919683`*^9, 
   3.9416063260978537`*^9, 3.941686156768179*^9, 3.941789583372303*^9, 
   3.941860024921644*^9, 3.942136731528139*^9, 3.9422138766370983`*^9, 
   3.9424641549631157`*^9, 3.942723530824752*^9, 3.942732128657461*^9, {
   3.9427322181660223`*^9, 3.942732235347516*^9}, 3.9428349694578733`*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"9221b342-44a1-408d-8dce-dfcdd339a116"]
}, Open  ]],

Cell["Quadratic Hamiltonian", "Text",
 CellChangeTimes->{{3.937557213157525*^9, 
  3.937557217325575*^9}},ExpressionUUID->"7a85c0dc-b935-49a4-920a-\
1a0f2a9b7549"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"D2Ham", "=", 
    RowBox[{"D", "[", 
     RowBox[{"D1Ham", ",", "\[Epsilon]"}], "]"}]}], ";"}], "//", 
  "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ham2", "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "D2Ham"}], "/.", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", "\[Rule]", "0"}], "}"}]}], ",", 
      RowBox[{"Flatten", "[", 
       RowBox[{"{", 
        RowBox[{"lp", ",", "lx"}], "}"}], "]"}], ",", "Simplify"}], "]"}]}], 
   ";"}], "//", "Timing"}]}], "Input",
 CellChangeTimes->{{3.894422014762127*^9, 3.894422019413582*^9}, 
   3.8945489599424047`*^9, {3.942464167436728*^9, 3.942464177123666*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"0850d209-e972-437c-8b2a-9db1cfca67d9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.00106`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.894549041059649*^9, 3.8946029838167667`*^9, 3.894603028207306*^9, 
   3.8946030767613897`*^9, 3.894603134468767*^9, 3.9185413275530453`*^9, 
   3.918552303013877*^9, 3.9185572585826063`*^9, 3.91855752448414*^9, 
   3.918559367165506*^9, 3.9185610969781837`*^9, 3.918562359327818*^9, 
   3.919745492127748*^9, 3.919747935003049*^9, 3.919767302530388*^9, 
   3.919915319122223*^9, 3.919933679601104*^9, 3.920017154040629*^9, 
   3.92001797079563*^9, 3.920436984956468*^9, 3.9204527473378773`*^9, 
   3.920456904313035*^9, 3.9225006427858543`*^9, 3.9230209831370173`*^9, 
   3.9240580242263527`*^9, 3.937473712061325*^9, 3.93755660990232*^9, 
   3.937557057644261*^9, 3.937628096952973*^9, 3.937628740167264*^9, 
   3.937645402417276*^9, 3.937645449568943*^9, {3.937645491343544*^9, 
   3.937645540988056*^9}, 3.9416024089619923`*^9, 3.941606326372732*^9, 
   3.941686156859538*^9, 3.941789583421727*^9, 3.9418600250637913`*^9, 
   3.942136731720447*^9, 3.942213881806294*^9, {3.94246417483383*^9, 
   3.942464177626237*^9}, 3.942723530833667*^9, 3.942732133082088*^9, {
   3.942732218992062*^9, 3.942732235355689*^9}, 3.942834969463379*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"2e80ea47-6902-4760-a30d-d5288ef8cc1b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.006975`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.894549041059649*^9, 3.8946029838167667`*^9, 3.894603028207306*^9, 
   3.8946030767613897`*^9, 3.894603134468767*^9, 3.9185413275530453`*^9, 
   3.918552303013877*^9, 3.9185572585826063`*^9, 3.91855752448414*^9, 
   3.918559367165506*^9, 3.9185610969781837`*^9, 3.918562359327818*^9, 
   3.919745492127748*^9, 3.919747935003049*^9, 3.919767302530388*^9, 
   3.919915319122223*^9, 3.919933679601104*^9, 3.920017154040629*^9, 
   3.92001797079563*^9, 3.920436984956468*^9, 3.9204527473378773`*^9, 
   3.920456904313035*^9, 3.9225006427858543`*^9, 3.9230209831370173`*^9, 
   3.9240580242263527`*^9, 3.937473712061325*^9, 3.93755660990232*^9, 
   3.937557057644261*^9, 3.937628096952973*^9, 3.937628740167264*^9, 
   3.937645402417276*^9, 3.937645449568943*^9, {3.937645491343544*^9, 
   3.937645540988056*^9}, 3.9416024089619923`*^9, 3.941606326372732*^9, 
   3.941686156859538*^9, 3.941789583421727*^9, 3.9418600250637913`*^9, 
   3.942136731720447*^9, 3.942213881806294*^9, {3.94246417483383*^9, 
   3.942464177626237*^9}, 3.942723530833667*^9, 3.942732133082088*^9, {
   3.942732218992062*^9, 3.942732235355689*^9}, 3.942834969482991*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"b865dbfe-5d50-4d0a-89dd-ba335094c227"]
}, Open  ]],

Cell["Total derivative", "Text",
 CellChangeTimes->{{3.937557222589308*^9, 
  3.937557224796844*^9}},ExpressionUUID->"4b4fb1c6-a4d6-4c68-8c78-\
229241dbd830"],

Cell[BoxData[
 RowBox[{
  RowBox[{"totder", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"x2", " ", "\[Eta]", " ", 
      RowBox[{"Dt", "[", "x2", "]"}]}], 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["\[Eta]", "2"]}]]], "+", 
    FractionBox[
     RowBox[{"x3", " ", "\[Eta]", " ", 
      RowBox[{"Dt", "[", "x3", "]"}]}], 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["\[Eta]", "2"]}]]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8945296936437063`*^9, 3.894529697672103*^9}, {
   3.894530867756701*^9, 3.894530870670775*^9}, 3.894531572928755*^9, 
   3.894534216139832*^9, {3.894534411314529*^9, 3.894534414544013*^9}, {
   3.894534702650271*^9, 3.894534704760335*^9}, {3.894535584442564*^9, 
   3.894535588378154*^9}, {3.9374737302800007`*^9, 3.9374737316639757`*^9}, {
   3.937473781830778*^9, 3.937473783271578*^9}, {3.937557063718446*^9, 
   3.937557069527678*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"06b138f4-23ae-4c01-aa7d-91d410e9902a"],

Cell["Quadratic Hamiltonian after subtracting the total derivative", "Text",
 CellChangeTimes->{{3.9375572304615726`*^9, 3.937557244077859*^9}, 
   3.942464192051158*^9},ExpressionUUID->"7ee79797-0dc0-471b-95e4-\
ab65ab1d697a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ham2", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Ham2", "-", "totder"}], ")"}], "/.", "subdx"}]}]], "Input",
 CellChangeTimes->{{3.9424642171867*^9, 3.9424642547793827`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"eec26aca-7a28-4d50-9fa3-f351bdbf6e42"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["dv", "2"], "+", 
     SuperscriptBox["dx2", "2"], "+", 
     SuperscriptBox["dx3", "2"], "+", 
     SuperscriptBox["dy1", "2"], "+", 
     SuperscriptBox["dy2", "2"], "+", 
     SuperscriptBox["dy3", "2"], "+", 
     SuperscriptBox["dy4", "2"], "+", 
     SuperscriptBox["dz", "2"]}], ")"}]}], "+", 
  FractionBox[
   SuperscriptBox["pv", "2"], "2"], "+", 
  FractionBox[
   SuperscriptBox["px2", "2"], "2"], "+", 
  FractionBox[
   SuperscriptBox["px3", "2"], "2"], "+", 
  FractionBox[
   SuperscriptBox["py1", "2"], "2"], "+", 
  FractionBox[
   SuperscriptBox["py2", "2"], "2"], "+", 
  FractionBox[
   SuperscriptBox["py3", "2"], "2"], "+", 
  FractionBox[
   SuperscriptBox["py4", "2"], "2"], "+", 
  FractionBox[
   SuperscriptBox["pz", "2"], "2"], "+", 
  RowBox[{"pz", " ", "v"}], "+", 
  FractionBox[
   SuperscriptBox["v", "2"], "2"], "+", 
  FractionBox[
   SuperscriptBox["y1", "2"], "2"], "+", 
  FractionBox[
   SuperscriptBox["y2", "2"], "2"], "+", 
  FractionBox[
   SuperscriptBox["y3", "2"], "2"], "+", 
  FractionBox[
   SuperscriptBox["y4", "2"], "2"], "-", 
  RowBox[{"pv", " ", "z"}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["x2", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}], ")"}]}], 
   RowBox[{"2", "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Eta]", "2"]}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["x3", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[Eta]", "2"]}], ")"}]}], 
   RowBox[{"2", "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Eta]", "2"]}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["z", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], 
   RowBox[{"2", "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Eta]", "2"]}]}]]}]], "Output",
 CellChangeTimes->{3.9424642216879587`*^9, 3.9424642565624037`*^9, 
  3.942723530855731*^9, 3.9427322353813543`*^9, 3.942834969500614*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"b6233964-624e-4519-9b5c-619ae7896ce6"]
}, Open  ]],

Cell["Cubic Hamiltonian", "Text",
 CellChangeTimes->{{3.937557248458324*^9, 
  3.937557256661687*^9}},ExpressionUUID->"c5f94b1f-6354-4f5d-8292-\
219019dc67be"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"D3Ham", "=", 
    RowBox[{"D", "[", 
     RowBox[{"D2Ham", ",", "\[Epsilon]"}], "]"}]}], ";"}], "//", 
  "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ham3", "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", "6"], "D3Ham"}], "/.", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", "\[Rule]", "0"}], "}"}]}], ",", 
      RowBox[{"Flatten", "[", 
       RowBox[{"{", 
        RowBox[{"lp", ",", "lx"}], "}"}], "]"}], ",", "Simplify"}], "]"}]}], 
   ";"}], "//", "Timing"}], "\[IndentingNewLine]", 
 RowBox[{"Ham3", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Ham3", "/.", "subdx"}], ",", "lall", ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.918541587129953*^9, 3.918541590564088*^9}, {
  3.9424642730126753`*^9, 3.942464278156562*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"284164d3-82b1-469f-b3dd-9e605bcb243f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.002306`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.918541591330391*^9, 3.918552303117291*^9, 
  3.918558942558445*^9, 3.918561119484922*^9, 3.918562359765473*^9, 
  3.9197455077633142`*^9, 3.9197479363180323`*^9, 3.9197673789451942`*^9, 
  3.919915322182085*^9, 3.919933682283661*^9, 3.920017160358728*^9, 
  3.9200179709121323`*^9, 3.920436989973517*^9, 3.920452747860921*^9, 
  3.920456904638197*^9, 3.922500657286201*^9, 3.9230209834583*^9, 
  3.92405803428931*^9, 3.937473825330455*^9, 3.937556610845984*^9, 
  3.93755707833918*^9, 3.9376280972742167`*^9, 3.93762874051147*^9, 
  3.9416024091669188`*^9, 3.941606326796034*^9, 3.9416861569717007`*^9, 
  3.941789583475397*^9, 3.941860025285383*^9, 3.942136731968408*^9, 
  3.94221389665446*^9, 3.9424642786773643`*^9, 3.942723530861834*^9, 
  3.942732235388515*^9, 3.9428349695073757`*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"9f120450-aff4-4650-84f0-a3a02294bdff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.006083`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.918541591330391*^9, 3.918552303117291*^9, 
  3.918558942558445*^9, 3.918561119484922*^9, 3.918562359765473*^9, 
  3.9197455077633142`*^9, 3.9197479363180323`*^9, 3.9197673789451942`*^9, 
  3.919915322182085*^9, 3.919933682283661*^9, 3.920017160358728*^9, 
  3.9200179709121323`*^9, 3.920436989973517*^9, 3.920452747860921*^9, 
  3.920456904638197*^9, 3.922500657286201*^9, 3.9230209834583*^9, 
  3.92405803428931*^9, 3.937473825330455*^9, 3.937556610845984*^9, 
  3.93755707833918*^9, 3.9376280972742167`*^9, 3.93762874051147*^9, 
  3.9416024091669188`*^9, 3.941606326796034*^9, 3.9416861569717007`*^9, 
  3.941789583475397*^9, 3.941860025285383*^9, 3.942136731968408*^9, 
  3.94221389665446*^9, 3.9424642786773643`*^9, 3.942723530861834*^9, 
  3.942732235388515*^9, 3.942834969520322*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"0adf0b86-2b7e-48fa-9940-5d34033ed782"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["v", "2"], " ", "z", " ", 
    SuperscriptBox["\[Eta]", "2"]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["\[Eta]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", "pv", " ", 
    SuperscriptBox["z", "2"], " ", 
    SuperscriptBox["\[Eta]", "2"]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["\[Eta]", "2"]}]], "+", 
  RowBox[{"x2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"dx2", " ", "pv", " ", "\[Eta]"}], 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["\[Eta]", "2"]}]]]}], "+", 
     FractionBox[
      RowBox[{"dv", " ", "px2", " ", "\[Eta]"}], 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["\[Eta]", "2"]}]]]}], ")"}]}], "+", 
  RowBox[{"x3", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"dx3", " ", "pv", " ", "\[Eta]"}], 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["\[Eta]", "2"]}]]]}], "+", 
     FractionBox[
      RowBox[{"dv", " ", "px3", " ", "\[Eta]"}], 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["\[Eta]", "2"]}]]]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["x2", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"dz", " ", "\[Eta]"}], 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["\[Eta]", "2"]}]]], "+", 
     FractionBox[
      RowBox[{"2", " ", "pv", " ", 
       SuperscriptBox["\[Eta]", "2"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Eta]", "2"]}]]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["x3", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"dz", " ", "\[Eta]"}], 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["\[Eta]", "2"]}]]], "+", 
     FractionBox[
      RowBox[{"2", " ", "pv", " ", 
       SuperscriptBox["\[Eta]", "2"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Eta]", "2"]}]]}], ")"}]}], "+", 
  RowBox[{"z", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"dx2", " ", "x2", " ", "\[Eta]"}], 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["\[Eta]", "2"]}]]]}], "-", 
     FractionBox[
      RowBox[{"dx3", " ", "x3", " ", "\[Eta]"}], 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["\[Eta]", "2"]}]]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["x2", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Eta]", "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["x3", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Eta]", "2"]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.918541591330391*^9, 3.918552303117291*^9, 
  3.918558942558445*^9, 3.918561119484922*^9, 3.918562359765473*^9, 
  3.9197455077633142`*^9, 3.9197479363180323`*^9, 3.9197673789451942`*^9, 
  3.919915322182085*^9, 3.919933682283661*^9, 3.920017160358728*^9, 
  3.9200179709121323`*^9, 3.920436989973517*^9, 3.920452747860921*^9, 
  3.920456904638197*^9, 3.922500657286201*^9, 3.9230209834583*^9, 
  3.92405803428931*^9, 3.937473825330455*^9, 3.937556610845984*^9, 
  3.93755707833918*^9, 3.9376280972742167`*^9, 3.93762874051147*^9, 
  3.9416024091669188`*^9, 3.941606326796034*^9, 3.9416861569717007`*^9, 
  3.941789583475397*^9, 3.941860025285383*^9, 3.942136731968408*^9, 
  3.94221389665446*^9, 3.9424642786773643`*^9, 3.942723530861834*^9, 
  3.942732235388515*^9, 3.9428349695224047`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"4700e729-26ae-4704-a70c-c5d193907537"]
}, Open  ]],

Cell["Test", "Text",
 CellChangeTimes->{{3.942464377646904*^9, 
  3.942464378512126*^9}},ExpressionUUID->"bc384860-cada-41a2-9218-\
da8d6f5ba1aa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Ham3", "==", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["\[Eta]", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["\[Eta]", "2"]}]]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"dv", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"px2", " ", "x2"}], " ", "+", 
           RowBox[{"px3", " ", "x3"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"z", "+", "pv"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"dx2", " ", "x2"}], "+", 
           RowBox[{"dx3", " ", "x3"}]}], " ", ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"dz", "-", 
           RowBox[{
            FractionBox[
             RowBox[{"2", "\[Eta]"}], 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["\[Eta]", "2"]}]]], 
            RowBox[{"(", 
             RowBox[{"z", "+", "pv"}], ")"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x2", "2"], "+", 
           SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["\[Eta]", "2"]}], 
       RowBox[{"1", "-", 
        SuperscriptBox["\[Eta]", "2"]}]], "z", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["v", "2"], " ", "+", 
        RowBox[{"pv", " ", "z"}]}], ")"}]}]}], ")"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.937558450907907*^9, 3.937558571846485*^9}, {
  3.9375586131682053`*^9, 3.937558622707593*^9}, {3.937558657632349*^9, 
  3.937558722647375*^9}, {3.93755882385876*^9, 3.937558849904439*^9}, {
  3.942731130707107*^9, 3.942731130863777*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"ef3bfa3e-1a26-43ee-901a-2cb7daceda67"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.93755845418845*^9, {3.937558511450029*^9, 3.937558573039963*^9}, 
   3.9375586230331087`*^9, {3.937558681403652*^9, 3.937558692933037*^9}, 
   3.937558723065144*^9, {3.93755883954241*^9, 3.937558850391591*^9}, 
   3.937628097613295*^9, 3.937628740919355*^9, 3.941602409401724*^9, 
   3.941606327287092*^9, 3.941686157079447*^9, 3.941789583534198*^9, 
   3.94186002549024*^9, 3.942136732170918*^9, 3.942213908923544*^9, 
   3.942464301882925*^9, 3.942723530885008*^9, 3.942731131751026*^9, 
   3.942732235486803*^9, 3.9428349696032953`*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"5a06dbf8-403a-4fa8-b66a-16820c24df53"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Quantisation of fields", "Section",
 CellChangeTimes->{{3.937628133354042*^9, 3.9376281347917557`*^9}, {
  3.937640812133903*^9, 
  3.93764081360667*^9}},ExpressionUUID->"e6b8b6a8-48cf-403a-a0a6-\
9100255fb44b"],

Cell[CellGroupData[{

Cell["Fourier transform of quantum fields", "Subsection",
 CellChangeTimes->{{3.924940095810299*^9, 3.9249400963188553`*^9}, {
  3.937628203910995*^9, 
  3.937628229177292*^9}},ExpressionUUID->"223e58dc-c3d3-400b-aee5-\
0c90d27127a7"],

Cell[TextData[{
 "All fields depend on coordinates \[Sigma], \[Tau]. For each field we assign \
a momentum ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "i"], TraditionalForm]],ExpressionUUID->
  "0391ee69-5b00-47ff-82b6-78354ce42f0c"],
 ". The integration over ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "i"], TraditionalForm]],ExpressionUUID->
  "ff48a7bf-a78a-4aa1-9bcb-4ef6fcdeda81"],
 " is omitted, it is implicitly taken into account later."
}], "Text",
 CellChangeTimes->{{3.9240633941485558`*^9, 3.9240634193137836`*^9}, {
  3.937628213212511*^9, 3.93762827773011*^9}, {3.937628311295026*^9, 
  3.937628334099098*^9}, {3.9422139361653748`*^9, 
  3.942213936852089*^9}},ExpressionUUID->"e5ce8a0c-0da5-4940-8955-\
690ab90c680c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"vq", "[", "pi_", "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox[
      RowBox[{"2", "\[Pi]"}]]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["\[Alpha]", "+"], "[", "pi", "]"}], 
       RowBox[{
        SubscriptBox["a", "+"], "[", "pi", "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Omega]", "+"], "[", "pi", "]"}], "\[Tau]"}], "-", 
           RowBox[{"pi", " ", "\[Sigma]"}]}], ")"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Alpha]", "-"], "[", "pi", "]"}], 
       RowBox[{
        SubscriptBox["a", "-"], "[", "pi", "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Omega]", "-"], "[", "pi", "]"}], "\[Tau]"}], "-", 
           RowBox[{"pi", " ", "\[Sigma]"}]}], ")"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Alpha]", "+"], "[", "pi", "]"}], 
       RowBox[{
        SubscriptBox["ad", "+"], "[", "pi", "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Omega]", "+"], "[", "pi", "]"}], "\[Tau]"}], "-", 
           RowBox[{"pi", " ", "\[Sigma]"}]}], ")"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Alpha]", "-"], "[", "pi", "]"}], 
       RowBox[{
        SubscriptBox["ad", "-"], "[", "pi", "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Omega]", "-"], "[", "pi", "]"}], "\[Tau]"}], "-", 
           RowBox[{"pi", " ", "\[Sigma]"}]}], ")"}]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"zq", "[", "pi_", "]"}], "=", 
   RowBox[{
    FractionBox["I", 
     SqrtBox[
      RowBox[{"2", "\[Pi]"}]]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["\[Beta]", "+"], "[", "pi", "]"}], 
       RowBox[{
        SubscriptBox["a", "+"], "[", "pi", "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Omega]", "+"], "[", "pi", "]"}], "\[Tau]"}], "-", 
           RowBox[{"pi", " ", "\[Sigma]"}]}], ")"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Beta]", "-"], "[", "pi", "]"}], 
       RowBox[{
        SubscriptBox["a", "-"], "[", "pi", "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Omega]", "-"], "[", "pi", "]"}], "\[Tau]"}], "-", 
           RowBox[{"pi", " ", "\[Sigma]"}]}], ")"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Beta]", "+"], "[", "pi", "]"}], 
       RowBox[{
        SubscriptBox["ad", "+"], "[", "pi", "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Omega]", "+"], "[", "pi", "]"}], "\[Tau]"}], "-", 
           RowBox[{"pi", " ", "\[Sigma]"}]}], ")"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Beta]", "-"], "[", "pi", "]"}], 
       RowBox[{
        SubscriptBox["ad", "-"], "[", "pi", "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Omega]", "-"], "[", "pi", "]"}], "\[Tau]"}], "-", 
           RowBox[{"pi", " ", "\[Sigma]"}]}], ")"}]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"x2q", "[", "pi_", "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox[
      RowBox[{"2", "\[Pi]"}]]], 
    FractionBox["1", 
     SqrtBox[
      RowBox[{"2", 
       RowBox[{
        SubscriptBox["\[Omega]", "x"], "[", "pi", "]"}]}]]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["a", "x2"], "[", "pi", "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Omega]", "x"], "[", "pi", "]"}], "\[Tau]"}], "-", 
           RowBox[{"pi", " ", "\[Sigma]"}]}], ")"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["ad", "x2"], "[", "pi", "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Omega]", "x"], "[", "pi", "]"}], "\[Tau]"}], "-", 
           RowBox[{"pi", " ", "\[Sigma]"}]}], ")"}]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"x3q", "[", "pi_", "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox[
      RowBox[{"2", "\[Pi]"}]]], 
    FractionBox["1", 
     SqrtBox[
      RowBox[{"2", 
       RowBox[{
        SubscriptBox["\[Omega]", "x"], "[", "pi", "]"}]}]]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["a", "x3"], "[", "pi", "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Omega]", "x"], "[", "pi", "]"}], "\[Tau]"}], "-", 
           RowBox[{"pi", " ", "\[Sigma]"}]}], ")"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["ad", "x3"], "[", "pi", "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Omega]", "x"], "[", "pi", "]"}], "\[Tau]"}], "-", 
           RowBox[{"pi", " ", "\[Sigma]"}]}], ")"}]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"y1q", "[", "pi_", "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox[
      RowBox[{"2", "\[Pi]"}]]], 
    FractionBox["1", 
     SqrtBox[
      RowBox[{"2", 
       RowBox[{
        SubscriptBox["\[Omega]", "s"], "[", "pi", "]"}]}]]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["a", "1"], "[", "pi", "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Omega]", "s"], "[", "pi", "]"}], "\[Tau]"}], "-", 
           RowBox[{"pi", " ", "\[Sigma]"}]}], ")"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["ad", "1"], "[", "pi", "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Omega]", "s"], "[", "pi", "]"}], "\[Tau]"}], "-", 
           RowBox[{"pi", " ", "\[Sigma]"}]}], ")"}]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"y2q", "[", "pi_", "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox[
      RowBox[{"2", "\[Pi]"}]]], 
    FractionBox["1", 
     SqrtBox[
      RowBox[{"2", 
       RowBox[{
        SubscriptBox["\[Omega]", "s"], "[", "pi", "]"}]}]]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["a", "2"], "[", "pi", "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Omega]", "s"], "[", "pi", "]"}], "\[Tau]"}], "-", 
           RowBox[{"pi", " ", "\[Sigma]"}]}], ")"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["ad", "2"], "[", "pi", "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Omega]", "s"], "[", "pi", "]"}], "\[Tau]"}], "-", 
           RowBox[{"pi", " ", "\[Sigma]"}]}], ")"}]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"y3q", "[", "pi_", "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox[
      RowBox[{"2", "\[Pi]"}]]], 
    FractionBox["1", 
     SqrtBox[
      RowBox[{"2", 
       RowBox[{
        SubscriptBox["\[Omega]", "s"], "[", "pi", "]"}]}]]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["a", "3"], "[", "pi", "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Omega]", "s"], "[", "pi", "]"}], "\[Tau]"}], "-", 
           RowBox[{"pi", " ", "\[Sigma]"}]}], ")"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["ad", "3"], "[", "pi", "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Omega]", "s"], "[", "pi", "]"}], "\[Tau]"}], "-", 
           RowBox[{"pi", " ", "\[Sigma]"}]}], ")"}]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"y4q", "[", "pi_", "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox[
      RowBox[{"2", "\[Pi]"}]]], 
    FractionBox["1", 
     SqrtBox[
      RowBox[{"2", 
       RowBox[{
        SubscriptBox["\[Omega]", "s"], "[", "pi", "]"}]}]]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["a", "4"], "[", "pi", "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Omega]", "s"], "[", "pi", "]"}], "\[Tau]"}], "-", 
           RowBox[{"pi", " ", "\[Sigma]"}]}], ")"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["ad", "4"], "[", "pi", "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Omega]", "s"], "[", "pi", "]"}], "\[Tau]"}], "-", 
           RowBox[{"pi", " ", "\[Sigma]"}]}], ")"}]}], "]"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.924063351898983*^9, 3.924063353065189*^9}, {
   3.9240652247815123`*^9, 3.92406525011836*^9}, {3.924065308359685*^9, 
   3.924065722283629*^9}, {3.924078713287941*^9, 3.924078721889596*^9}, {
   3.924079893860346*^9, 3.924079909068534*^9}, 3.9376312979272757`*^9, {
   3.942464580753605*^9, 3.942464685778534*^9}, {3.942464809176235*^9, 
   3.9424650086766453`*^9}, {3.942465096355028*^9, 3.942465136894559*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"8e195e3f-7813-41ec-9d77-35897d11edc0"],

Cell["Spatial derivatives of the fields", "Text",
 CellChangeTimes->{{3.937628781281763*^9, 
  3.937628791176729*^9}},ExpressionUUID->"45a18318-53d2-4ecb-8562-\
9937001ef8b1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dvq", "[", "pi_", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"vq", "[", "pi", "]"}], ",", "\[Sigma]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dzq", "[", "pi_", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"zq", "[", "pi", "]"}], ",", "\[Sigma]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dx2q", "[", "pi_", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"x2q", "[", "pi", "]"}], ",", "\[Sigma]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dx3q", "[", "pi_", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"x3q", "[", "pi", "]"}], ",", "\[Sigma]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dy1q", "[", "pi_", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"y1q", "[", "pi", "]"}], ",", "\[Sigma]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dy2q", "[", "pi_", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"y2q", "[", "pi", "]"}], ",", "\[Sigma]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dy3q", "[", "pi_", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"y3q", "[", "pi", "]"}], ",", "\[Sigma]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dy4q", "[", "pi_", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"y4q", "[", "pi", "]"}], ",", "\[Sigma]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.924065751934084*^9, 3.9240658465205183`*^9}, {
  3.942465146772122*^9, 3.942465155335861*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"2f577d46-f62b-461c-93bb-47a62bada7fb"],

Cell["Momenta", "Text",
 CellChangeTimes->{{3.9376287951783867`*^9, 
  3.937628797265856*^9}},ExpressionUUID->"e2892af0-502c-4954-b2e2-\
1dfe39dcde8b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pvq", "[", "pi_", "]"}], "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"vq", "[", "pi", "]"}], ",", "\[Tau]"}], "]"}], "+", 
    RowBox[{"zq", "[", "pi", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pzq", "[", "pi_", "]"}], "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"zq", "[", "pi", "]"}], ",", "\[Tau]"}], "]"}], "-", 
    RowBox[{"vq", "[", "pi", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"px2q", "[", "pi_", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"x2q", "[", "pi", "]"}], ",", "\[Tau]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"px3q", "[", "pi_", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"x3q", "[", "pi", "]"}], ",", "\[Tau]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"py1q", "[", "pi_", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"y1q", "[", "pi", "]"}], ",", "\[Tau]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"py2q", "[", "pi_", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"y2q", "[", "pi", "]"}], ",", "\[Tau]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"py3q", "[", "pi_", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"y3q", "[", "pi", "]"}], ",", "\[Tau]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"py4q", "[", "pi_", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"y4q", "[", "pi", "]"}], ",", "\[Tau]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.92406594144979*^9, 3.924066037852253*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"71ccd736-25db-45db-b445-9d5319cf79a0"],

Cell["List of fields where we assign a momentum to each of them", "Text",
 CellChangeTimes->{{3.942214127619869*^9, 
  3.94221413985952*^9}},ExpressionUUID->"50cf5e34-da1a-43f9-9bd6-\
23da6487e83c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"lxq", "[", "pi_", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"vq", "[", "pi", "]"}], ",", 
     RowBox[{"zq", "[", "pi", "]"}], ",", 
     RowBox[{"x2q", "[", "pi", "]"}], ",", 
     RowBox[{"x3q", "[", "pi", "]"}], ",", 
     RowBox[{"y1q", "[", "pi", "]"}], ",", 
     RowBox[{"y2q", "[", "pi", "]"}], ",", 
     RowBox[{"y3q", "[", "pi", "]"}], ",", 
     RowBox[{"y4q", "[", "pi", "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ldxq", "[", "pi_", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"dvq", "[", "pi", "]"}], ",", 
     RowBox[{"dzq", "[", "pi", "]"}], ",", 
     RowBox[{"dx2q", "[", "pi", "]"}], ",", 
     RowBox[{"dx3q", "[", "pi", "]"}], ",", 
     RowBox[{"dy1q", "[", "pi", "]"}], ",", 
     RowBox[{"dy2q", "[", "pi", "]"}], ",", 
     RowBox[{"dy3q", "[", "pi", "]"}], ",", 
     RowBox[{"dy4q", "[", "pi", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lpq", "[", "pi_", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"pvq", "[", "pi", "]"}], ",", 
     RowBox[{"pzq", "[", "pi", "]"}], ",", 
     RowBox[{"px2q", "[", "pi", "]"}], ",", 
     RowBox[{"px3q", "[", "pi", "]"}], ",", 
     RowBox[{"py1q", "[", "pi", "]"}], ",", 
     RowBox[{"py2q", "[", "pi", "]"}], ",", 
     RowBox[{"py3q", "[", "pi", "]"}], ",", 
     RowBox[{"py4q", "[", "pi", "]"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.924062653463833*^9, 3.924062700354459*^9}, {
   3.924066100918994*^9, 3.924066139986086*^9}, {3.942465200333961*^9, 
   3.942465203958232*^9}, 3.942465367734273*^9},
 CellLabel->
  "In[109]:=",ExpressionUUID->"85d2dee6-55ac-44fb-8ea8-b3fe1e505e01"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"lallq", "[", "pi_", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"lxq", "[", "pi", "]"}], ",", 
      RowBox[{"ldxq", "[", "pi", "]"}], ",", 
      RowBox[{"lpq", "[", "pi", "]"}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.924063059082837*^9, 3.924063069658271*^9}, {
  3.924066148831661*^9, 3.9240661592812853`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"3df4ef32-05ec-4214-8918-32f04d37d834"],

Cell["List of creation and annihilation operators", "Text",
 CellChangeTimes->{{3.9376288248243628`*^9, 3.937628837074107*^9}, {
  3.9427312989135933`*^9, 
  3.9427313005751953`*^9}},ExpressionUUID->"935baa39-0df9-429d-89a0-\
88f426b777ff"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"la", "[", "pi_", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["a", "+"], "[", "pi", "]"}], ",", 
     RowBox[{
      SubscriptBox["a", "-"], "[", "pi", "]"}], ",", 
     RowBox[{
      SubscriptBox["a", "x2"], "[", "pi", "]"}], ",", 
     RowBox[{
      SubscriptBox["a", "x3"], "[", "pi", "]"}], ",", 
     RowBox[{
      SubscriptBox["a", "1"], "[", "pi", "]"}], ",", 
     RowBox[{
      SubscriptBox["a", "2"], "[", "pi", "]"}], ",", 
     RowBox[{
      SubscriptBox["a", "3"], "[", "pi", "]"}], ",", 
     RowBox[{
      SubscriptBox["a", "4"], "[", "pi", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lad", "[", "pi_", "]"}], "=", 
   RowBox[{
    RowBox[{"la", "[", "pi", "]"}], "/.", 
    RowBox[{"a", "->", "ad"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"laad", "[", "pi_", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"lad", "[", "pi", "]"}], ",", 
      RowBox[{"la", "[", "pi", "]"}]}], "}"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.924066299844178*^9, 3.9240664354791393`*^9}, {
  3.942465445379047*^9, 3.9424655394055643`*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"cd288668-fcd2-4572-b897-32c41aef96d9"]
}, Closed]],

Cell[CellGroupData[{

Cell["Dispersion relations", "Subsection",
 CellChangeTimes->{{3.924074996581246*^9, 3.924075001052277*^9}, {
   3.924087171241014*^9, 3.924087174689815*^9}, 3.924087591340343*^9, 
   3.9376288694577208`*^9},ExpressionUUID->"d9cdacb0-4acb-492a-8c97-\
90d20d8decbf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub\[Omega]", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["\[Omega]", "+"], "[", "pi_", "]"}], ":>", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", 
                RowBox[{"1", "-", 
                 SuperscriptBox["\[Eta]", "2"]}]], ")"}], "2"], "+", 
             SuperscriptBox["pi", "2"]}]]}], ")"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           SuperscriptBox["\[Eta]", "2"], 
           RowBox[{"1", "-", 
            SuperscriptBox["\[Eta]", "2"]}]], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Omega]", "-"], "[", "pi_", "]"}], ":>", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", 
                RowBox[{"1", "-", 
                 SuperscriptBox["\[Eta]", "2"]}]], ")"}], "2"], "+", 
             SuperscriptBox["pi", "2"]}]]}], ")"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           SuperscriptBox["\[Eta]", "2"], 
           RowBox[{"1", "-", 
            SuperscriptBox["\[Eta]", "2"]}]], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Omega]", "x"], "[", "pi_", "]"}], ":>", 
      SqrtBox[
       RowBox[{
        FractionBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Eta]", "2"]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Eta]", "2"]}]], "+", 
        SuperscriptBox["pi", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Omega]", "s"], "[", "pi_", "]"}], ":>", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["pi", "2"]}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.924063515436616*^9, 3.924063632115388*^9}, {
  3.924063668651834*^9, 3.924063706261862*^9}, {3.924063765410165*^9, 
  3.924063777505027*^9}, {3.924063836018609*^9, 3.924063838891849*^9}, {
  3.924064063648172*^9, 3.9240640670715237`*^9}, {3.924930885257625*^9, 
  3.924930928731104*^9}, {3.9376289261038923`*^9, 3.937628977993973*^9}, {
  3.942465548481041*^9, 3.9424655908660583`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"8a58a988-0521-4a7d-89a7-c9ae7aa0e622"]
}, Closed]],

Cell[CellGroupData[{

Cell["Functions for quantisation", "Subsection",
 CellChangeTimes->{{3.924078490861553*^9, 3.924078494237424*^9}, {
   3.924087177841116*^9, 3.924087182521607*^9}, 3.9240876295505047`*^9, 
   3.937629048769495*^9},ExpressionUUID->"2ada1571-2210-4fcb-9bc8-\
60f3884f5900"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub\[Alpha]\[Beta]", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["\[Alpha]", "+"], "[", "pi_", "]"}], ":>", 
      RowBox[{
       FractionBox["1", 
        SqrtBox["2"]], 
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SubscriptBox["\[Omega]", "-"], "[", "pi", "]"}], "2"], "-", 
            SuperscriptBox["pi", "2"]}], ")"}], " ", 
          RowBox[{
           SubscriptBox["\[Omega]", "+"], "[", "pi", "]"}]}], 
         RowBox[{
          SuperscriptBox["pi", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SubscriptBox["\[Omega]", "-"], "[", "pi", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{
              SubscriptBox["\[Omega]", "+"], "[", "pi", "]"}], "2"]}], 
           ")"}]}]]]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Alpha]", "-"], "[", "pi_", "]"}], ":>", 
      RowBox[{
       FractionBox["1", 
        SqrtBox["2"]], 
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SubscriptBox["\[Omega]", "+"], "[", "pi", "]"}], "2"], "-", 
            SuperscriptBox["pi", "2"]}], ")"}], " ", 
          RowBox[{
           SubscriptBox["\[Omega]", "-"], "[", "pi", "]"}]}], 
         RowBox[{
          SuperscriptBox["pi", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SubscriptBox["\[Omega]", "+"], "[", "pi", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{
              SubscriptBox["\[Omega]", "-"], "[", "pi", "]"}], "2"]}], 
           ")"}]}]]]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Beta]", "+"], "[", "pi_", "]"}], ":>", 
      RowBox[{
       FractionBox["1", 
        SqrtBox["2"]], 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{
            SubscriptBox["\[Omega]", "+"], "[", "pi", "]"}], "2"], "-", 
          SuperscriptBox["pi", "2"]}], 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Omega]", "+"], "[", "pi", "]"}], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SubscriptBox["\[Omega]", "+"], "[", "pi", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{
              SubscriptBox["\[Omega]", "-"], "[", "pi", "]"}], "2"]}], 
           ")"}]}]]]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Beta]", "-"], "[", "pi_", "]"}], ":>", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["2"]]}], 
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{
            SubscriptBox["\[Omega]", "-"], "[", "pi", "]"}], "2"], "-", 
          SuperscriptBox["pi", "2"]}], 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Omega]", "-"], "[", "pi", "]"}], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SubscriptBox["\[Omega]", "-"], "[", "pi", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{
              SubscriptBox["\[Omega]", "+"], "[", "pi", "]"}], "2"]}], 
           ")"}]}]]]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.924064237795136*^9, 3.924064313009712*^9}, {
   3.924064393131868*^9, 3.924064393214772*^9}, {3.924064425590769*^9, 
   3.924064430377799*^9}, {3.924064688548489*^9, 3.924064728987132*^9}, {
   3.924065032304487*^9, 3.924065043970367*^9}, {3.9240651571883717`*^9, 
   3.924065164047913*^9}, {3.924066620982048*^9, 3.924066626006268*^9}, {
   3.9240877071705236`*^9, 3.924087759471249*^9}, {3.924088072279703*^9, 
   3.924088087879608*^9}, {3.924931119124556*^9, 3.924931155837325*^9}, {
   3.937629055199134*^9, 3.9376290555086184`*^9}, 3.9376297347692747`*^9, {
   3.937629780785935*^9, 3.937629782091988*^9}, {3.937630884864416*^9, 
   3.937630885546763*^9}, 3.937630932505479*^9, {3.9376317691127567`*^9, 
   3.9376317984637737`*^9}, 3.937632715850626*^9, 3.93763276883818*^9, 
   3.937633067441905*^9, {3.937633159397081*^9, 3.9376331868774242`*^9}, {
   3.942471528305468*^9, 3.942471596548129*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"37b7b954-fbe4-4643-b0f6-5192ab5e6542"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Quantisation of H2", "Section",
 CellChangeTimes->{{3.924063031249844*^9, 3.9240630358973017`*^9}, {
  3.9240874507774878`*^9, 3.924087455041531*^9}, {3.937640286557577*^9, 
  3.937640291973186*^9}},ExpressionUUID->"b9e0e23c-37ee-4312-a9f2-\
6643bbc8f500"],

Cell["\<\
For each binomial of fields, we identify the corresponding coefficient:\
\>", "Text",
 CellChangeTimes->{{3.9376403031498957`*^9, 3.937640315973864*^9}, 
   3.937640379408387*^9, 
   3.942731305289485*^9},ExpressionUUID->"ddd86c0e-5dcb-44d2-8ad7-\
4f6030a2b7a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"coeffH2", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"Ham2", ",", 
           RowBox[{"lall", "[", 
            RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"lall", "[", 
          RowBox[{"[", "m2", "]"}], "]"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m1", ",", "1", ",", 
        RowBox[{"Length", "[", "lall", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m2", ",", "1", ",", 
        RowBox[{"Length", "[", "lall", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "Note", " ", "that", " ", "we", " ", "do", " ", "not", " ", "take", " ", 
    "into", " ", "account", " ", "symmetries", " ", "here", " ", "such", " ", 
    "that", " ", "the", " ", "final", " ", "result", " ", "will", " ", 
    "already", " ", "be", " ", "written", " ", "with", " ", "all", " ", 
    "possible", " ", "permutations", " ", "of", " ", "momenta"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.924063043771031*^9, 3.9240631628188267`*^9}, {
   3.941602490366755*^9, 3.9416024908862534`*^9}, 3.9424720378830767`*^9, 
   3.9424720896577187`*^9, {3.94247849885569*^9, 3.942478515970908*^9}, {
   3.942478573231011*^9, 3.942478573784237*^9}, {3.9424789460489063`*^9, 
   3.942478948681229*^9}, {3.9427311751111593`*^9, 3.942731186306143*^9}, {
   3.942835176519217*^9, 3.942835184763962*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"342ffb1d-9de5-4771-bdfd-68e4d6abcb41"],

Cell["Test", "Text",
 CellChangeTimes->{{3.942472121987308*^9, 
  3.942472122577763*^9}},ExpressionUUID->"05512c98-4de6-402b-a3fa-\
21ece44a15c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Ham2", "==", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"coeffH2", "[", 
        RowBox[{"[", 
         RowBox[{"m1", ",", "m2"}], "]"}], "]"}], 
       RowBox[{"lall", "[", 
        RowBox[{"[", "m1", "]"}], "]"}], 
       RowBox[{"lall", "[", 
        RowBox[{"[", "m2", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m1", ",", "1", ",", 
        RowBox[{"Length", "[", "lall", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m2", ",", "1", ",", 
        RowBox[{"Length", "[", "lall", "]"}]}], "}"}]}], "]"}]}], ",", "lall",
    ",", "Simplify"}], "]"}]], "Input",
 CellChangeTimes->{{3.924063287050846*^9, 3.9240633187950087`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"78e66e5a-8890-40c7-84b9-7642601b09c1"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.924063319082986*^9, 3.924078745525998*^9, 3.924079925518528*^9, 
   3.924930739566535*^9, 3.936947483372737*^9, 3.9376384544015417`*^9, 
   3.9376386866376677`*^9, 3.9416024097096767`*^9, 3.9416063276769457`*^9, 
   3.941686157238749*^9, 3.9417895836489687`*^9, 3.941860025797398*^9, 
   3.942136732449757*^9, 3.942214186523685*^9, {3.942471629438265*^9, 
   3.942471653791535*^9}, 3.942472123887134*^9, 3.942478644171782*^9, 
   3.942723530925858*^9, 3.942732235533503*^9, 3.9428351924970016`*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"6b92bf62-d894-46a4-a468-134141840c3d"]
}, Open  ]],

Cell["\<\
We use the above coefficients to construct the quadratic Hamiltonian where \
the fields are written with the Fourier transformation formula:\
\>", "Text",
 CellChangeTimes->{{3.937640327656846*^9, 3.937640354621529*^9}, 
   3.942731310407031*^9},ExpressionUUID->"6e053bb0-01f0-469b-99c0-\
7305fce3bb66"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ham2q", "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"coeffH2", "[", 
        RowBox[{"[", 
         RowBox[{"m1", ",", "m2"}], "]"}], "]"}], 
       RowBox[{
        RowBox[{"lallq", "[", "p1", "]"}], "[", 
        RowBox[{"[", "m1", "]"}], "]"}], 
       RowBox[{
        RowBox[{"lallq", "[", "p2", "]"}], "[", 
        RowBox[{"[", "m2", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m1", ",", "1", ",", 
        RowBox[{"Length", "[", "lall", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m2", ",", "1", ",", 
        RowBox[{"Length", "[", "lall", "]"}]}], "}"}]}], "]"}]}], ";"}], "//",
   "Timing"}]], "Input",
 CellChangeTimes->{{3.9240662458830643`*^9, 3.9240662568425827`*^9}, {
  3.924066457313098*^9, 3.924066468592655*^9}, {3.924066564683049*^9, 
  3.924066573235566*^9}, {3.92407875177769*^9, 3.924078771159577*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"3bfef669-6704-4b3c-96f5-fa5cca1568ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.355568`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.924078772973225*^9, 3.924079925808178*^9, 3.924930743065469*^9, 
   3.936947486179813*^9, 3.9376384568041983`*^9, 3.9376386880709953`*^9, 
   3.941602410366391*^9, 3.941606328347671*^9, 3.941686157541057*^9, 
   3.941789583940536*^9, 3.941860026477784*^9, 3.9421367331104317`*^9, 
   3.942214192242881*^9, {3.94247163874557*^9, 3.942471654148012*^9}, 
   3.942477927469656*^9, 3.9424786496091623`*^9, 3.942723531263938*^9, 
   3.942732235887083*^9, 3.942835198775989*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"bb1d3b4e-c770-487e-a1ed-af20ceb5c90d"]
}, Open  ]],

Cell["\<\
For each binomial in the creation and annihilation operators, we identify the \
corresponding coefficient:\
\>", "Text",
 CellChangeTimes->{{3.937640361373453*^9, 3.937640382984983*^9}, {
  3.942731313918889*^9, 
  3.9427313169559603`*^9}},ExpressionUUID->"967705f0-d406-4e67-910c-\
b6f16aa152b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coeffHam2q", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"Ham2q", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"laad", "[", "p1", "]"}], "[", 
          RowBox[{"[", "m1", "]"}], "]"}], 
         RowBox[{
          RowBox[{"laad", "[", "p2", "]"}], "[", 
          RowBox[{"[", "m2", "]"}], "]"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m1", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"laad", "[", "p1", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m2", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"laad", "[", "p1", "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.937639118493967*^9, 3.937639121125404*^9}, {
   3.937639207087825*^9, 3.937639216717272*^9}, {3.937639273087641*^9, 
   3.937639352855933*^9}, 3.9424789780776043`*^9},
 CellLabel->
  "In[121]:=",ExpressionUUID->"78767464-a79d-4bc8-8d8a-a8ca963cd4c1"],

Cell["Test", "Text",
 CellChangeTimes->{{3.942478984035617*^9, 
  3.942478984705817*^9}},ExpressionUUID->"8e15e3db-973c-4260-8574-\
a1249d411cc7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Ham2q", "==", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"coeffHam2q", "[", 
        RowBox[{"[", 
         RowBox[{"m1", ",", "m2"}], "]"}], "]"}], 
       RowBox[{
        RowBox[{"laad", "[", "p1", "]"}], "[", 
        RowBox[{"[", "m1", "]"}], "]"}], 
       RowBox[{
        RowBox[{"laad", "[", "p2", "]"}], "[", 
        RowBox[{"[", "m2", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m1", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"laad", "[", "p1", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m2", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"laad", "[", "p1", "]"}], "]"}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"laad", "[", "p1", "]"}], ",", 
      RowBox[{"laad", "[", "p2", "]"}]}], "}"}], "]"}], ",", "Simplify"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.93764039323983*^9, 3.93764044781217*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"e029c332-1c7a-4b77-89dc-191b652782e3"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.9376404149271593`*^9, 3.937640448440523*^9, 3.941602411828312*^9, 
   3.9416063299682417`*^9, 3.941686158207013*^9, 3.941789584643593*^9, 
   3.9418600280064497`*^9, 3.942136734598815*^9, 3.942214203018743*^9, {
   3.942471638975728*^9, 3.942471654911743*^9}, 3.9424786704746857`*^9, {
   3.9424789856981*^9, 3.94247899415168*^9}, 3.942723532092167*^9, 
   3.942732236826913*^9, 3.942835204101307*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"aa5ff7a4-765e-4f7a-a77b-bd24c1fded70"]
}, Open  ]],

Cell[TextData[{
 "The integration over \[Sigma] gives rise to a delta function imposing \
either ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["p", "1"], "+", 
     SubscriptBox["p", "2"]}], "=", "0"}], TraditionalForm]],ExpressionUUID->
  "84436727-763d-41d5-b800-5dce473e9195"],
 " or ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["p", "1"], "-", 
     SubscriptBox["p", "2"]}], "=", "0."}], TraditionalForm]],ExpressionUUID->
  "d11cca6c-0905-4e6c-88fe-72def50b09e2"]
}], "Text",
 CellChangeTimes->{{3.937640477444251*^9, 3.937640518167822*^9}, {
  3.942731320197816*^9, 
  3.942731321867353*^9}},ExpressionUUID->"8e31454a-7a26-45eb-952d-\
d5dd28021f2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltafunctmom", "[", 
   RowBox[{"m1_", ",", "m2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"coeffHam2q", "[", 
             RowBox[{"[", 
              RowBox[{"m1", ",", "m2"}], "]"}], "]"}], "==", "0"}], ",", "1", 
           ",", 
           RowBox[{"coeffHam2q", "[", 
            RowBox[{"[", 
             RowBox[{"m1", ",", "m2"}], "]"}], "]"}], ",", 
           RowBox[{"coeffHam2q", "[", 
            RowBox[{"[", 
             RowBox[{"m1", ",", "m2"}], "]"}], "]"}]}], "]"}]], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"coeffHam2q", "[", 
           RowBox[{"[", 
            RowBox[{"m1", ",", "m2"}], "]"}], "]"}], ",", "\[Sigma]"}], 
         "]"}]}], "]"}], "==", "0"}], ",", "p2"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9376395949646807`*^9, 3.937639640779228*^9}, {
  3.937639913235457*^9, 3.937639933061849*^9}, {3.93763998664747*^9, 
  3.937640011935182*^9}, {3.942479311038563*^9, 3.9424793182101393`*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"45a8e7f8-8c78-48bd-8a95-12c081a3774f"],

Cell[TextData[{
 "We rewrite each of the above coefficients after integration over \[Sigma] \
(representation of the delta function) and integration over ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "2"], TraditionalForm]],ExpressionUUID->
  "fdc09b18-7071-4f08-b1ef-83bbd2a255d1"],
 " (evaluation of the delta function):"
}], "Text",
 CellChangeTimes->{{3.937640553864064*^9, 3.9376405996079473`*^9}, 
   3.94273132775506*^9},ExpressionUUID->"7e756767-ac16-4cd8-a517-\
b2f3a2a11357"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"coefH2qcalc", "[", 
     RowBox[{"m1", ",", "m2"}], "]"}], "=", 
    RowBox[{
     RowBox[{"2", "\[Pi]", " ", 
      RowBox[{"coeffHam2q", "[", 
       RowBox[{"[", 
        RowBox[{"m1", ",", "m2"}], "]"}], "]"}]}], "/.", 
     RowBox[{"deltafunctmom", "[", 
      RowBox[{"m1", ",", "m2"}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"m1", ",", "1", ",", 
     RowBox[{"Length", "[", 
      RowBox[{"laad", "[", "p1", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m2", ",", "1", ",", 
     RowBox[{"Length", "[", 
      RowBox[{"laad", "[", "p1", "]"}], "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.93763943513155*^9, 3.937639579956122*^9}, {
  3.937639637387557*^9, 3.937639690763685*^9}, {3.937640052001525*^9, 
  3.937640066568612*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"91191625-2ede-4e7b-ab31-dd5c88da12c2"],

Cell["\<\
We use those coefficients to construct the quantised quadratic Hamiltonian in \
terms of creation and annihilation operators:\
\>", "Text",
 CellChangeTimes->{{3.937640616657341*^9, 3.937640647753772*^9}, 
   3.94221425930236*^9, {3.9427312283464622`*^9, 3.94273122911274*^9}, 
   3.942731331646208*^9},ExpressionUUID->"5a62bc33-6b9f-4cdf-b07c-\
09e17c52c0b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"H2qcalc", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"coefH2qcalc", "[", 
        RowBox[{"m1", ",", "m2"}], "]"}], 
       RowBox[{
        RowBox[{"laad", "[", "p1", "]"}], "[", 
        RowBox[{"[", "m1", "]"}], "]"}], 
       RowBox[{
        RowBox[{"laad", "[", "p2", "]"}], "[", 
        RowBox[{"[", "m2", "]"}], "]"}]}], "/.", 
      RowBox[{"deltafunctmom", "[", 
       RowBox[{"m1", ",", "m2"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m1", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"laad", "[", "p", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m2", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"laad", "[", "p", "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.937639395992828*^9, 3.937639413872945*^9}, {
   3.937639754549838*^9, 3.937639795573965*^9}, {3.937640088912015*^9, 
   3.937640147690679*^9}, 3.9376402313752527`*^9, {3.942479482601001*^9, 
   3.9424795012283154`*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"b28e524a-4ca2-4ca1-a535-5a31e1f03e10"],

Cell["The result is compared to the following expected expression:", "Text",
 CellChangeTimes->{{3.93764065253662*^9, 3.937640667746529*^9}, {
   3.942214278113266*^9, 3.9422142870565557`*^9}, 3.942480334789184*^9, 
   3.9427313333816433`*^9},ExpressionUUID->"ccc6f608-f0de-4aa7-b203-\
b997692f42c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"H2q", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Omega]", "+"], "[", "p1", "]"}], 
     RowBox[{
      SubscriptBox["ad", "+"], "[", "p1", "]"}], 
     RowBox[{
      SubscriptBox["a", "+"], "[", "p1", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Omega]", "-"], "[", "p1", "]"}], 
     RowBox[{
      SubscriptBox["ad", "-"], "[", "p1", "]"}], 
     RowBox[{
      SubscriptBox["a", "-"], "[", "p1", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Omega]", "x"], "[", "p1", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["ad", "x2"], "[", "p1", "]"}], 
        RowBox[{
         SubscriptBox["a", "x2"], "[", "p1", "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["ad", "x3"], "[", "p1", "]"}], 
        RowBox[{
         SubscriptBox["a", "x3"], "[", "p1", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Omega]", "s"], "[", "p1", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["ad", "1"], "[", "p1", "]"}], 
        RowBox[{
         SubscriptBox["a", "1"], "[", "p1", "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["ad", "2"], "[", "p1", "]"}], 
        RowBox[{
         SubscriptBox["a", "2"], "[", "p1", "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["ad", "3"], "[", "p1", "]"}], 
        RowBox[{
         SubscriptBox["a", "3"], "[", "p1", "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["ad", "4"], "[", "p1", "]"}], 
        RowBox[{
         SubscriptBox["a", "4"], "[", "p1", "]"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.937638853730508*^9, 3.937639092044943*^9}, {
  3.942471672748547*^9, 3.942471685052505*^9}, {3.942471856406876*^9, 
  3.9424719519072037`*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"66f7070c-a7ab-404c-bc56-fb204d55a5a3"],

Cell["Test 1: numerically to make it easier here", "Text",
 CellChangeTimes->{{3.9424719615033607`*^9, 3.942471961916952*^9}, {
  3.942480336770598*^9, 3.942480340267827*^9}, {3.9427313760972157`*^9, 
  3.942731382107503*^9}},ExpressionUUID->"31eda423-bcf3-4fa8-adb9-\
2cd3a58129ef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"H2qcalc", "==", "H2q"}], ")"}], "/.", "sub\[Alpha]\[Beta]"}], 
     "/.", "sub\[Omega]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p1", "->", 
       RowBox[{"RandomReal", "[", "]"}]}], ",", 
      RowBox[{"\[Eta]", "->", 
       RowBox[{"RandomReal", "[", "]"}]}]}], "}"}]}], "//", "Simplify"}], "//",
   "Chop"}]], "Input",
 CellChangeTimes->{{3.937640160873046*^9, 3.937640204002501*^9}, 
   3.937640236136683*^9, {3.94247196630902*^9, 3.942471966552517*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"f4674e24-ba77-4cd6-8bc3-498d39f25158"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.937640186000148*^9, 3.937640204565074*^9}, {
   3.9376402374230127`*^9, 3.937640247601474*^9}, 3.9376406769305573`*^9, 
   3.941602412110572*^9, 3.941606330206346*^9, 3.941686158302231*^9, 
   3.9417895847199574`*^9, 3.9418600282112923`*^9, 3.9421367347587147`*^9, 
   3.9422142759080467`*^9, {3.9424716390069513`*^9, 3.942471655020445*^9}, {
   3.942471953440514*^9, 3.942471967297608*^9}, 3.942479517828251*^9, 
   3.9424804674756804`*^9, 3.9427235322208843`*^9, 3.9427322369284687`*^9, 
   3.942835228029808*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"0995de40-c2ea-4b9b-ae36-047d57aa1a5c"]
}, Open  ]],

Cell["Test 2: analytically; takes considerable time. ", "Text",
 CellChangeTimes->{{3.942480344489181*^9, 3.94248035013585*^9}, 
   3.942480473388549*^9, {3.94273136526519*^9, 3.942731385379394*^9}, 
   3.942835318466671*^9},ExpressionUUID->"84126fbb-7b22-47bd-9072-\
4cd11754ff41"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"H2qcalc", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"laad", "[", "p1", "]"}], "[", 
               RowBox[{"[", "m1", "]"}], "]"}], 
              RowBox[{
               RowBox[{"laad", "[", "p1", "]"}], "[", 
               RowBox[{"[", "m2", "]"}], "]"}]}]}], "]"}], "==", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"H2q", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"laad", "[", "p1", "]"}], "[", 
               RowBox[{"[", "m1", "]"}], "]"}], 
              RowBox[{
               RowBox[{"laad", "[", "p1", "]"}], "[", 
               RowBox[{"[", "m2", "]"}], "]"}]}]}], "]"}]}], "/.", 
          "sub\[Alpha]\[Beta]"}], "/.", "sub\[Omega]"}], ",", 
        RowBox[{
         RowBox[{"p1", ">", "0"}], "&&", 
         RowBox[{
          RowBox[{"-", "1"}], "<", "\[Eta]", "<", "1"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m1", ",", "16"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m2", ",", "16"}], "}"}]}], "]"}], "//", "Flatten"}], "//", 
   "DeleteDuplicates"}], "//", "Timing"}]], "Input",
 CellChangeTimes->{
  3.94248000915674*^9, 3.9424800831627483`*^9, {3.94248018200863*^9, 
   3.942480313439642*^9}, {3.942480365011106*^9, 3.942480365744115*^9}, {
   3.942480454229233*^9, 3.9424804582425756`*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"00576e9b-5bd1-42b2-8577-c239c75e50da"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"13.169957`", ",", 
   RowBox[{"{", "True", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.942480285520858*^9, 3.942480314765044*^9}, 
   3.942480379562984*^9, 3.94248046238441*^9, 3.9427235459100113`*^9, 
   3.942732250498722*^9, 3.942835248927558*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"02683f80-5f07-49e6-b178-cb4352ea15a4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"H2qcalc", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"laad", "[", "p1", "]"}], "[", 
               RowBox[{"[", "m1", "]"}], "]"}], 
              RowBox[{
               RowBox[{"laad", "[", 
                RowBox[{"-", "p1"}], "]"}], "[", 
               RowBox[{"[", "m2", "]"}], "]"}]}]}], "]"}], "==", "0"}], "/.", 
          "sub\[Alpha]\[Beta]"}], "/.", "sub\[Omega]"}], ",", 
        RowBox[{
         RowBox[{"p1", ">", "0"}], "&&", 
         RowBox[{
          RowBox[{"-", "1"}], "<", "\[Eta]", "<", "1"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m1", ",", "16"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m2", ",", "16"}], "}"}]}], "]"}], "//", "Flatten"}], "//", 
   "DeleteDuplicates"}], "//", "Timing"}]], "Input",
 CellChangeTimes->{{3.942480371963771*^9, 3.942480377410809*^9}, {
  3.9424804406771107`*^9, 3.9424804482178907`*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"a4388f08-0fbf-4cfa-b5d7-0ce1e5fabaa1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.933188`", ",", 
   RowBox[{"{", "True", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.942480449546137*^9, 3.942480463881675*^9}, 
   3.942723547937283*^9, 3.942732252621903*^9, 3.942835250880707*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"581a0081-8b1f-4606-b2f0-6b9f489596eb"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Quantisation of H3", "Section",
 CellChangeTimes->{{3.9376407878213243`*^9, 
  3.937640790229918*^9}},ExpressionUUID->"9582e7cc-2d01-4a06-adb4-\
d870962260ae"],

Cell["\<\
For each trinomial of fields, we identify the corresponding coefficient:\
\>", "Text",
 CellChangeTimes->{{3.9376403031498957`*^9, 3.937640315973864*^9}, 
   3.937640379408387*^9, {3.941602771783844*^9, 3.941602771918663*^9}, 
   3.9427313932109013`*^9},ExpressionUUID->"bb602cf2-922c-4348-829b-\
7b9feb597ab7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"coeffH3", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "6"], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"Ham3", ",", 
             RowBox[{"lall", "[", 
              RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"lall", "[", 
            RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"lall", "[", 
          RowBox[{"[", "m3", "]"}], "]"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m1", ",", "1", ",", 
        RowBox[{"Length", "[", "lall", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m2", ",", "1", ",", 
        RowBox[{"Length", "[", "lall", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m3", ",", "1", ",", 
        RowBox[{"Length", "[", "lall", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Note", " ", "that", " ", "we", " ", 
    RowBox[{"don", "'"}], "t", " ", "take", " ", "into", " ", "account", " ", 
    "symmetries", " ", "here", " ", "such", " ", "that", " ", "the", " ", 
    "result", " ", "will", " ", "already", " ", "be", " ", "written", " ", 
    "with", " ", "all", " ", "possible", " ", "permutations", " ", "of", " ", 
    "momenta"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.924063043771031*^9, 3.9240631628188267`*^9}, {
   3.941602490366755*^9, 3.9416024908862534`*^9}, {3.9416027757452593`*^9, 
   3.941602800470586*^9}, 3.9416028703004723`*^9, 3.942480525091847*^9, {
   3.942731396346263*^9, 3.942731400076675*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"a273dceb-3bec-4119-a6d8-d70d36e794d8"],

Cell["Test", "Text",
 CellChangeTimes->{{3.9424806434554358`*^9, 
  3.9424806441178293`*^9}},ExpressionUUID->"6b35620a-74df-4ed4-bdf1-\
8572051d7a98"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Ham3", "==", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"coeffH3", "[", 
        RowBox[{"[", 
         RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}], "]"}], 
       RowBox[{"lall", "[", 
        RowBox[{"[", "m1", "]"}], "]"}], 
       RowBox[{"lall", "[", 
        RowBox[{"[", "m2", "]"}], "]"}], 
       RowBox[{"lall", "[", 
        RowBox[{"[", "m3", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m1", ",", "1", ",", 
        RowBox[{"Length", "[", "lall", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m2", ",", "1", ",", 
        RowBox[{"Length", "[", "lall", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m3", ",", "1", ",", 
        RowBox[{"Length", "[", "lall", "]"}]}], "}"}]}], "]"}]}], ",", "lall",
    ",", "Simplify"}], "]"}]], "Input",
 CellChangeTimes->{{3.924063287050846*^9, 3.9240633187950087`*^9}, {
  3.941602816202415*^9, 3.941602844566792*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"128d81b9-f33d-42a3-9963-a2a6624838d3"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.924063319082986*^9, 3.924078745525998*^9, 3.924079925518528*^9, 
   3.924930739566535*^9, 3.936947483372737*^9, 3.9376384544015417`*^9, 
   3.9376386866376677`*^9, 3.9416024097096767`*^9, {3.941602846331278*^9, 
   3.941602872189148*^9}, 3.941606330362197*^9, 3.941686158365095*^9, 
   3.941789589981414*^9, 3.941860028343286*^9, 3.9421367349348993`*^9, 
   3.942214302533635*^9, 3.9424805828650627`*^9, 3.942723548013674*^9, 
   3.942732252702392*^9, 3.9428352509703827`*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"ef5f55f6-0f7d-4527-9ea2-ef8f56918f65"]
}, Open  ]],

Cell["\<\
We use the above coefficients to construct the cubic Hamiltonian where the \
fields are written with the Fourier transformation formula:\
\>", "Text",
 CellChangeTimes->{{3.937640327656846*^9, 3.937640354621529*^9}, {
   3.941602882266027*^9, 3.941602882920841*^9}, 
   3.942731413606846*^9},ExpressionUUID->"252ff54f-9974-4017-8dd2-\
ba92b0b31a93"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ham3q", "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"coeffH3", "[", 
        RowBox[{"[", 
         RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}], "]"}], 
       RowBox[{
        RowBox[{"lallq", "[", "p1", "]"}], "[", 
        RowBox[{"[", "m1", "]"}], "]"}], 
       RowBox[{
        RowBox[{"lallq", "[", "p2", "]"}], "[", 
        RowBox[{"[", "m2", "]"}], "]"}], 
       RowBox[{
        RowBox[{"lallq", "[", "p3", "]"}], "[", 
        RowBox[{"[", "m3", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m1", ",", "1", ",", 
        RowBox[{"Length", "[", "lall", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m2", ",", "1", ",", 
        RowBox[{"Length", "[", "lall", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m3", ",", "1", ",", 
        RowBox[{"Length", "[", "lall", "]"}]}], "}"}]}], "]"}]}], ";"}], "//",
   "Timing"}]], "Input",
 CellChangeTimes->{{3.9240662458830643`*^9, 3.9240662568425827`*^9}, {
  3.924066457313098*^9, 3.924066468592655*^9}, {3.924066564683049*^9, 
  3.924066573235566*^9}, {3.92407875177769*^9, 3.924078771159577*^9}, {
  3.941602887874672*^9, 3.941602912272668*^9}, {3.941603993839899*^9, 
  3.9416039945583887`*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"25d4e5e1-c42b-4501-bf99-f4c04bf85458"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.218627`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.924078772973225*^9, 3.924079925808178*^9, 
  3.924930743065469*^9, 3.936947486179813*^9, 3.9376384568041983`*^9, 
  3.9376386880709953`*^9, 3.941602410366391*^9, 3.94160293917523*^9, 
  3.941604029089181*^9, 3.9416063538501472`*^9, 3.941686168758226*^9, 
  3.9417896004260263`*^9, 3.94186005154183*^9, 3.942136758347046*^9, 
  3.94221432915093*^9, 3.9424806247150106`*^9, 3.9427235608139963`*^9, 
  3.942732265143621*^9, 3.942835264952153*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"37ac364f-75c2-4a03-bf96-46034e0103c2"]
}, Open  ]],

Cell["\<\
For each trinomial in the creation and annihilation operators, we identify \
the corresponding coefficient:\
\>", "Text",
 CellChangeTimes->{{3.937640361373453*^9, 3.937640382984983*^9}, {
  3.941603243645759*^9, 3.941603244453095*^9}, {3.9427314178712473`*^9, 
  3.942731420672761*^9}},ExpressionUUID->"8831adef-7b2b-4d86-b067-\
9ef5d2c424d4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"coeffHam3q", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"Ham3q", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"laad", "[", "p1", "]"}], "[", 
             RowBox[{"[", "m1", "]"}], "]"}], 
            RowBox[{
             RowBox[{"laad", "[", "p2", "]"}], "[", 
             RowBox[{"[", "m2", "]"}], "]"}], 
            RowBox[{
             RowBox[{"laad", "[", "p3", "]"}], "[", 
             RowBox[{"[", "m3", "]"}], "]"}]}]}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m1", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"laad", "[", "p1", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m2", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"laad", "[", "p1", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m3", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"laad", "[", "p1", "]"}], "]"}]}], "}"}]}], "]"}]}], ";"}],
     ",", 
    RowBox[{"{", 
     RowBox[{"m1", ",", "m2", ",", "m3"}], "}"}]}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.937639118493967*^9, 3.937639121125404*^9}, {
  3.937639207087825*^9, 3.937639216717272*^9}, {3.937639273087641*^9, 
  3.937639352855933*^9}, {3.9416029514175177`*^9, 3.9416030176415586`*^9}, {
  3.9424806595730133`*^9, 3.942480669110814*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"2c50e0ed-9aac-46a6-afec-63dbf2f0cf6f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.492034`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.941603255412956*^9, 3.9416040688876543`*^9, 
  3.941606377349766*^9, 3.941686179189419*^9, 3.941789610751107*^9, 
  3.94186007538575*^9, 3.942136781612679*^9, 3.9422143534510307`*^9, 
  3.942480691238607*^9, 3.9427235741480827`*^9, 3.942732282272046*^9, 
  3.942835277367889*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"dfa888d6-2b68-47a0-95a2-8e4eed18c03c"]
}, Open  ]],

Cell["Test: analytically; takes considerable time.", "Text",
 CellChangeTimes->{{3.9424806490299597`*^9, 3.9424806500709333`*^9}, {
  3.942731428400181*^9, 3.9427314352988033`*^9}, {3.9428352844311647`*^9, 
  3.942835285949952*^9}},ExpressionUUID->"54d9b932-7b57-421a-b903-\
214c1ee2defa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Ham3q", "==", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"coeffHam3q", "[", 
         RowBox[{"[", 
          RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}], "]"}], 
        RowBox[{
         RowBox[{"laad", "[", "p1", "]"}], "[", 
         RowBox[{"[", "m1", "]"}], "]"}], 
        RowBox[{
         RowBox[{"laad", "[", "p2", "]"}], "[", 
         RowBox[{"[", "m2", "]"}], "]"}], 
        RowBox[{
         RowBox[{"laad", "[", "p3", "]"}], "[", 
         RowBox[{"[", "m3", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m1", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"laad", "[", "p1", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m2", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"laad", "[", "p1", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m3", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"laad", "[", "p1", "]"}], "]"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"laad", "[", "p1", "]"}], ",", 
       RowBox[{"laad", "[", "p2", "]"}], ",", 
       RowBox[{"laad", "[", "p3", "]"}]}], "}"}], "]"}], ",", "Simplify"}], 
   "]"}], "//", "Timing"}]], "Input",
 CellChangeTimes->{{3.93764039323983*^9, 3.93764044781217*^9}, {
  3.941604092792292*^9, 3.941604139409837*^9}, {3.94248074237969*^9, 
  3.942480747279806*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"51823076-66f5-40b6-95d1-ee8c4b312fe8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.240495`", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.9376404149271593`*^9, 3.937640448440523*^9, 
  3.941602411828312*^9, 3.9416041682306004`*^9, 3.941606387339291*^9, 
  3.941686183857375*^9, 3.941789615171104*^9, 3.941860085089967*^9, 
  3.9421367917985888`*^9, 3.9422143639583*^9, 3.942480706098798*^9, 
  3.94248075387925*^9, 3.942723585200678*^9, 3.9427323077086782`*^9, 
  3.9428352873426313`*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"4047d953-4899-4e55-a6ea-17d192adebd4"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "(+) --> (x) (x) and (x) --> (-) (x)\nup to order ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Eta]", "3"], TraditionalForm]],ExpressionUUID->
  "da4bcac8-0d18-434f-897b-776fa71a7d75"]
}], "Section",
 CellChangeTimes->{{3.942214404059964*^9, 3.942214424612761*^9}, {
  3.942214977325972*^9, 
  3.942214981441031*^9}},ExpressionUUID->"75340acb-c7d8-455a-bdbf-\
be9a8675b2cb"],

Cell[CellGroupData[{

Cell["Simplification rules", "Subsection",
 CellChangeTimes->{{3.942835636202258*^9, 
  3.9428356386222563`*^9}},ExpressionUUID->"14f44784-2062-4a5f-8ca6-\
dd7ace8d6499"],

Cell["Some simplification rules valid for real p1:", "Text",
 CellChangeTimes->{{3.942484489745352*^9, 3.9424844936631203`*^9}, {
   3.942484620284437*^9, 3.942484623037745*^9}, 3.942835644091576*^9, {
   3.942835810011771*^9, 3.942835811260964*^9}, 
   3.942836190052713*^9},ExpressionUUID->"db90ad3c-9c8a-438a-942b-\
6e5deaf28d22"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rSimp", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["p1", "2"]}], ")"}], "-", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p1", "2"]}]]}]}]], ":>", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["p1", "2"]}]], "-", "1"}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["p1", "2"]}], ")"}], "-", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["p1", "2"]}]]}]}]]], ":>", 
      FractionBox["1", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p1", "2"]}]], "-", "1"}], ")"}]]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"orSimp", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["p1", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SuperscriptBox["p1", "2"], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               SuperscriptBox["p1", "2"]}]]}]}], ")"}]}], ")"}], 
        RowBox[{"1", "/", "4"}]]], ":>", 
      FractionBox["1", 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["p1", "2"], "-", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p1", "2"]}]]}]]]}], ",", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["p1", "2"]}], ")"}], 
        RowBox[{"1", "/", "4"}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p1", "2"]}]]}]]}], ":>", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["p1", "2"], "-", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["p1", "2"]}]]}]]}], ",", 
     RowBox[{
      SqrtBox[
       RowBox[{"4", "+", 
        SuperscriptBox["p1", "4"], "-", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p1", "2"]}]]}], "+", 
        RowBox[{
         SuperscriptBox["p1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"3", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["p1", "2"]}]]}]}], ")"}]}]}]], ":>", 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["p1", "2"], "-", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p1", "2"]}]]}]], 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p1", "2"]}]], "-", "1"}], ")"}]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", " ", 
         RowBox[{"2", "+", 
          SuperscriptBox["p1", "2"], "-", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["p1", "2"]}]]}]}], ")"}], 
        RowBox[{"1", "/", "4"}]]], ":>", 
      FractionBox["1", 
       SqrtBox[
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p1", "2"]}]], "-", "1"}]]]}], ",", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["p1", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SuperscriptBox["p1", "2"], "-", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["p1", "2"]}]]}]}], ")"}]}]], ":>", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["p1", "2"]}]]}], "+", "1", "+", 
       SuperscriptBox["p1", "2"]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["p1", "2"]}], ")"}], 
         RowBox[{"1", "/", "4"}]], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["p1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SqrtBox[
              RowBox[{"1", "+", 
               SuperscriptBox["p1", "2"]}]]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox[
              RowBox[{"1", "+", 
               SuperscriptBox["p1", "2"]}]]}], ")"}]}]}]]}]], ":>", 
      FractionBox["1", 
       RowBox[{
        SqrtBox[
         RowBox[{"2", "+", 
          RowBox[{"2", 
           SuperscriptBox["p1", "2"]}]}]], 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["p1", "2"]}]], "-", "1"}], ")"}]}]]}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.942484499096279*^9, 3.942484521796109*^9}, {
  3.942731454400009*^9, 3.942731455863461*^9}, {3.9427326071200447`*^9, 
  3.9427326195108137`*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"3ce4ec1e-15b0-4ebb-b144-eb758ec39c37"],

Cell["Test", "Text",
 CellChangeTimes->{{3.94283575220573*^9, 
  3.942835752813798*^9}},ExpressionUUID->"91d1015f-c9fc-4913-9355-\
f4cbed9fe8b2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"rSimp", ",", "orSimp"}], "}"}], "/.", 
      RowBox[{"RuleDelayed", "->", "Subtract"}]}], "/.", 
     RowBox[{"p1", "->", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4"}], "}"}], "]"}]}]}], "//", "Flatten"}], "//", 
   "Chop"}], "//", "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.94283565095506*^9, 3.942835658580369*^9}, {
  3.9428357072094193`*^9, 3.9428358165408897`*^9}, {3.942835938785564*^9, 
  3.9428359397325983`*^9}, {3.942836029884324*^9, 3.942836056967669*^9}, {
  3.9428361784838133`*^9, 3.942836182449644*^9}},
 CellLabel->
  "In[245]:=",ExpressionUUID->"2bc662d0-b5c8-4840-8af6-d54d6aee9eb3"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.942835708559684*^9, 3.942835821629079*^9}, 
   3.942835943441633*^9, {3.942836035207202*^9, 3.942836060138393*^9}, {
   3.9428361596532803`*^9, 3.942836183360059*^9}},
 CellLabel->
  "Out[245]=",ExpressionUUID->"fc8fd71e-4887-467c-869f-bca04966deec"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Kinematics 1 --> 2", "Subsection",
 CellChangeTimes->{{3.941618874069454*^9, 3.941618877792005*^9}, {
   3.9416204973847437`*^9, 3.9416204995126257`*^9}, {3.941620532253643*^9, 
   3.94162054425915*^9}, {3.9416218869723663`*^9, 3.941621895323577*^9}, 
   3.9422149861752043`*^9, 
   3.942731465189459*^9},ExpressionUUID->"b39e9fc0-3d35-4de1-95e2-\
fb29be38b504"],

Cell["\<\
Here the convention is that p3 always starts from 0 in the undeformed limit.\
\>", "Text",
 CellChangeTimes->{{3.941706178598857*^9, 3.941706196262803*^9}, {
   3.9424838199525967`*^9, 3.942483820276855*^9}, 
   3.942731471153552*^9},ExpressionUUID->"f6c2cb73-8f83-447a-be99-\
d0698966d41a"],

Cell[TextData[StyleBox["Process (+) --> (x) (x)",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.941703627876315*^9, 3.941703679117359*^9}, {
  3.941703847794746*^9, 3.941703848898347*^9}, {3.9427314802526913`*^9, 
  3.942731481300675*^9}},ExpressionUUID->"d6af08d6-4143-4940-8716-\
ff110bf51b63"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Omega]", "+"], "[", "p1", "]"}], "-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Omega]", "x"], "[", "p2", "]"}], "+", 
           RowBox[{
            SubscriptBox["\[Omega]", "x"], "[", "p3", "]"}]}], ")"}]}], ")"}],
        "/.", "sub\[Omega]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"p2", "->", 
        RowBox[{"p1", "-", "p3"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"p3", "->", 
       RowBox[{
        SuperscriptBox["\[Eta]", "2"], 
        FractionBox[
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p1", "2"]}]], "p1"]}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Eta]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.9416217172595997`*^9, 3.9416217220108213`*^9}, {
   3.941690951153565*^9, 3.941690955175604*^9}, 3.941697394469264*^9, 
   3.941706055356976*^9, {3.942483781178112*^9, 3.942483793286625*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"45e294f6-7b97-4699-97d1-e9bdd2d8d0d1"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Eta]", "]"}], "4"],
  SeriesData[$CellContext`\[Eta], 0, {}, 4, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.941621722710743*^9, 3.941686191914934*^9, 
  3.9416909557866087`*^9, 3.94169739535742*^9, 3.9417059235720377`*^9, 
  3.941706056247213*^9, 3.941860105484827*^9, 3.942214450285721*^9, 
  3.9424837965928173`*^9, 3.9427235852351294`*^9, 3.942732307738007*^9, 
  3.9427326389862947`*^9, 3.942835360088524*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"e622053c-c5f3-4c3e-bb95-819bad2c8e5e"]
}, Open  ]],

Cell[TextData[StyleBox["Process (x) --> (-) (x)",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.941703627876315*^9, 3.941703679117359*^9}, {
  3.9417038543234053`*^9, 3.941703857017704*^9}, {3.942731485252625*^9, 
  3.942731485686729*^9}},ExpressionUUID->"affd3947-ecc4-4f3c-8147-\
fba7c93b1a9e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Omega]", "x"], "[", "p1", "]"}], "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[Omega]", "-"], "[", "p2", "]"}], "+", 
            RowBox[{
             SubscriptBox["\[Omega]", "x"], "[", "p3", "]"}]}], ")"}]}], 
         ")"}], "/.", "sub\[Omega]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"p2", "->", 
         RowBox[{"p1", "-", "p3"}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"p3", "->", 
        RowBox[{
         SuperscriptBox["\[Eta]", "2"], 
         FractionBox[
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["p1", "2"]}]], "p1"]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Eta]", ",", "0", ",", "3"}], "}"}]}], "]"}], ",", 
   RowBox[{"p1", "\[Element]", "Reals"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.941621727708295*^9, 3.941621730971171*^9}, {
   3.9416909802008*^9, 3.9416909866396*^9}, 3.9416974087149553`*^9, {
   3.9417060614109783`*^9, 3.941706063499531*^9}, {3.941706110097183*^9, 
   3.941706128915876*^9}, {3.942483804198454*^9, 3.942483808723619*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"0f89c874-6537-48c3-88af-d6733c3f91e9"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Eta]", "]"}], "4"],
  SeriesData[$CellContext`\[Eta], 0, {}, 4, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.941621732053491*^9, 3.9416861919375772`*^9, 3.9416909876029797`*^9, 
   3.941697411093452*^9, {3.941706038248479*^9, 3.9417060642029047`*^9}, {
   3.9417061110509863`*^9, 3.941706129386312*^9}, 3.941860105537794*^9, 
   3.9422144582176437`*^9, 3.942483810557571*^9, 3.9427235852571583`*^9, 
   3.942732307786539*^9, 3.9427326390103292`*^9, 3.942835362455604*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"c9f026ca-f49f-4866-9275-97f14ff8ddf9"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Jacobian", "Subsection",
 CellChangeTimes->{{3.9416220303566313`*^9, 3.9416220326496143`*^9}, {
   3.941697454927804*^9, 3.941697462080771*^9}, 3.941860053805256*^9, {
   3.941861373212748*^9, 3.941861375620672*^9}, {3.942214991710946*^9, 
   3.942214991983403*^9}},ExpressionUUID->"3db84a8c-1d22-4e50-9eae-\
6683e9e31c88"],

Cell[BoxData[
 RowBox[{
  RowBox[{"jacII", "=", 
   RowBox[{
    FractionBox["p1", 
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["p1", "2"]}]]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["p1", "2"]}], "-", 
        SuperscriptBox["p1", "4"], "-", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["p1", "2"]}]]}], ")"}], " ", 
      SuperscriptBox["\[Eta]", "2"]}], 
     RowBox[{"p1", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["p1", "2"]}], ")"}], 
       RowBox[{"3", "/", "2"}]]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.941710319558713*^9, 3.941710327149864*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"519dd288-7163-4a1c-9584-001410619585"],

Cell[TextData[StyleBox["Process (+) --> (x) (x)",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.941703627876315*^9, 3.941703652511595*^9}, {
  3.94170987228773*^9, 3.94170987591324*^9}, {3.9417099190256968`*^9, 
  3.941709920938167*^9}, {3.941710140750915*^9, 3.941710144720306*^9}, {
  3.9427314904174147`*^9, 
  3.942731490795494*^9}},ExpressionUUID->"c0476261-910e-4556-b673-\
c3d101ae53e1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"jacII", "-", 
       RowBox[{"(", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[Omega]", "+"], "[", "p1", "]"}], "-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SubscriptBox["\[Omega]", "x"], "[", "p2", "]"}], "+", 
                RowBox[{
                 SubscriptBox["\[Omega]", "x"], "[", "p3", "]"}]}], ")"}]}], 
             ")"}], "/.", "sub\[Omega]"}], "/.", 
           RowBox[{"{", 
            RowBox[{"p2", "->", 
             RowBox[{"p1", "-", "p3"}]}], "}"}]}], ",", "p3"}], "]"}], 
        ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"p3", "->", 
        RowBox[{
         SuperscriptBox["\[Eta]", "2"], 
         FractionBox[
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["p1", "2"]}]], "p1"]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Eta]", ",", "0", ",", "3"}], "}"}]}], "]"}], ",", 
   RowBox[{"p1", ">", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9416223052155733`*^9, 3.9416223056952257`*^9}, {
   3.941622454173629*^9, 3.9416224542360783`*^9}, {3.941703346407786*^9, 
   3.941703471478841*^9}, {3.9417096919102497`*^9, 3.941709726508526*^9}, {
   3.9417098790271263`*^9, 3.9417098810483923`*^9}, {3.9417099249790983`*^9, 
   3.9417099269067783`*^9}, {3.941710147105586*^9, 3.94171016018003*^9}, {
   3.942214521485751*^9, 3.942214521815322*^9}, 3.9424838533274107`*^9},
 CellLabel->
  "In[140]:=",ExpressionUUID->"06b33f30-245b-4d44-8cdc-3ee2564a3774"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Eta]", "]"}], "4"],
  SeriesData[$CellContext`\[Eta], 0, {}, 4, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.9416223062376842`*^9, 3.941622454641157*^9, 3.941622490724986*^9, 
   3.941686192088142*^9, {3.9417033838662043`*^9, 3.941703402309053*^9}, {
   3.94170343245839*^9, 3.941703472104424*^9}, {3.941709703880073*^9, 
   3.941709726936277*^9}, 3.9417098868800707`*^9, 3.941709929431958*^9, 
   3.941710161664277*^9, 3.94186010607106*^9, 3.942214524877404*^9, 
   3.942483869335743*^9, 3.9424845422618103`*^9, 3.942723585279409*^9, 
   3.9427323078025007`*^9, 3.942732639027884*^9, 3.942835370979995*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"961f6595-3fd2-44d8-87ae-937cc8943acc"]
}, Open  ]],

Cell[TextData[StyleBox["Process (x) --> (-) (x)",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.941703627876315*^9, 3.941703652511595*^9}, {
  3.94170987228773*^9, 3.94170987591324*^9}, {3.9417099190256968`*^9, 
  3.941709920938167*^9}, {3.941710140750915*^9, 3.941710144720306*^9}, {
  3.941710384727439*^9, 3.941710386503302*^9}, {3.9417104675612993`*^9, 
  3.94171046938375*^9}, {3.942731488236014*^9, 
  3.9427314887465763`*^9}},ExpressionUUID->"386d8ba7-9577-47f4-862e-\
ba2f52e6cdda"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"jacII", "-", 
         RowBox[{"(", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SubscriptBox["\[Omega]", "x"], "[", "p1", "]"}], "-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["\[Omega]", "-"], "[", "p2", "]"}], "+", 
                  RowBox[{
                   SubscriptBox["\[Omega]", "x"], "[", "p3", "]"}]}], ")"}]}],
                ")"}], "/.", "sub\[Omega]"}], "/.", 
             RowBox[{"{", 
              RowBox[{"p2", "->", 
               RowBox[{"p1", "-", "p3"}]}], "}"}]}], ",", "p3"}], "]"}], 
          ")"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"p3", "->", 
          RowBox[{
           SuperscriptBox["\[Eta]", "2"], 
           FractionBox[
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["p1", "2"]}]], "p1"]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Eta]", ",", "0", ",", "3"}], "}"}]}], "]"}], ",", 
     RowBox[{"p1", ">", "0"}]}], "]"}], "/.", "rSimp"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.9416223052155733`*^9, 3.9416223056952257`*^9}, {
   3.941622454173629*^9, 3.9416224542360783`*^9}, {3.941703346407786*^9, 
   3.941703471478841*^9}, {3.9417096919102497`*^9, 3.941709726508526*^9}, {
   3.9417098790271263`*^9, 3.9417098810483923`*^9}, {3.9417099249790983`*^9, 
   3.9417099269067783`*^9}, {3.941710147105586*^9, 3.94171016018003*^9}, {
   3.9417103895679893`*^9, 3.941710391415107*^9}, {3.941710471714529*^9, 
   3.9417104739074287`*^9}, {3.94221453750638*^9, 3.942214537793065*^9}, {
   3.94221457993224*^9, 3.9422146678334417`*^9}, {3.942483883714229*^9, 
   3.942483915268442*^9}, {3.942484300023962*^9, 3.942484370804513*^9}, {
   3.94248446366092*^9, 3.942484470604332*^9}, 3.94248450709846*^9, {
   3.9424845378890257`*^9, 3.942484538655105*^9}, {3.942732647995892*^9, 
   3.942732675335883*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"1e8f65c5-9d20-4714-ac56-c11a85bddd13"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Eta]", "]"}], "4"],
  SeriesData[$CellContext`\[Eta], 0, {}, 4, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.9416223062376842`*^9, 3.941622454641157*^9, 3.941622490724986*^9, 
   3.941686192088142*^9, {3.9417033838662043`*^9, 3.941703402309053*^9}, {
   3.94170343245839*^9, 3.941703472104424*^9}, {3.941709703880073*^9, 
   3.941709726936277*^9}, 3.9417098868800707`*^9, 3.941709929431958*^9, 
   3.941710161664277*^9, 3.9417103927530537`*^9, 3.941710474645451*^9, 
   3.941860106831956*^9, 3.942214539459222*^9, 3.942214581859871*^9, {
   3.942214624892357*^9, 3.942214668433419*^9}, {3.942483889036722*^9, 
   3.9424839159349937`*^9}, {3.94248430716711*^9, 3.942484330067885*^9}, 
   3.942484388163217*^9, 3.9424844669134083`*^9, 3.942484539357826*^9, 
   3.942723585353784*^9, 3.9427323078932133`*^9, {3.942732639093938*^9, 
   3.94273267667319*^9}, 3.942835374239396*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"db3bbb0e-9cc4-47bd-a2c3-47e8133a8da6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S-matrix elements", "Subsection",
 CellChangeTimes->{{3.9416219524978228`*^9, 3.941621954215406*^9}, {
  3.941711516769292*^9, 3.9417115190818*^9}, {3.9417116744613028`*^9, 
  3.941711674749423*^9}, {3.942214756151639*^9, 3.942214761416028*^9}, {
  3.942215000190763*^9, 
  3.942215001976097*^9}},ExpressionUUID->"6c764069-1f67-4e89-84b6-\
db3530667cd1"],

Cell["\<\
Note that because of how we solved energy-momentum conservation, we must \
always put the particle that is alone (either decaying or created) in \
position 1 (with momentum p1). \
\>", "Text",
 CellChangeTimes->{{3.941688984050202*^9, 3.9416890231772833`*^9}, {
   3.942484553108975*^9, 3.9424845539757233`*^9}, {3.9424845916349087`*^9, 
   3.942484609875293*^9}, 
   3.942731498109064*^9},ExpressionUUID->"925df255-8219-4f52-be65-\
48686587c95b"],

Cell["\<\
First, we create a mapping between variables and their indices, to simplify \
access to the tensor elements.\
\>", "Text",
 CellChangeTimes->{{3.942513463230328*^9, 3.9425134861377974`*^9}, {
  3.9427315065355463`*^9, 
  3.942731508818611*^9}},ExpressionUUID->"d87833b0-05de-403e-89ba-\
989dee8cfafa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"indexMap", "=", 
   RowBox[{"AssociationThread", "[", 
    RowBox[{
     RowBox[{"laad", "[", "p1", "]"}], "->", 
     RowBox[{"Range", "[", 
      RowBox[{"Length", "[", 
       RowBox[{"laad", "[", "p1", "]"}], "]"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"accessCoeffHam3q", "[", "vars__", "]"}], ":=", 
   RowBox[{"coeffHam3q", "[", 
    RowBox[{"[", 
     RowBox[{"Sequence", "@@", 
      RowBox[{"(", 
       RowBox[{"indexMap", "/@", 
        RowBox[{"{", "vars", "}"}]}], ")"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.942512897673778*^9, 3.942512910282268*^9}, {
   3.942512948421022*^9, 3.9425129736338167`*^9}, {3.942513012532415*^9, 
   3.942513019330783*^9}, {3.942513204975469*^9, 3.942513212053733*^9}, 
   3.942513298918558*^9, {3.94251341956502*^9, 3.942513419809018*^9}, {
   3.9427317125098*^9, 3.942731757099863*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"61a0a810-007a-427a-a6a4-c42351a233f2"],

Cell[TextData[StyleBox["Process (+) --> (x) (x)",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.941688395360794*^9, 3.941688408349679*^9}, {
   3.9417115400199223`*^9, 3.94171154142901*^9}, {3.941711696525474*^9, 
   3.9417117005594883`*^9}, {3.942513493545053*^9, 3.942513494654345*^9}, {
   3.942731533277937*^9, 3.9427315360094833`*^9}, 
   3.9428353860594893`*^9},ExpressionUUID->"11f8805e-137d-48e8-b422-\
6fe122c49903"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   TemplateBox[{
     SubscriptBox["\[ScriptCapitalT]", "+"], "xx"},
    "Superscript"], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "\[Pi]"}], ")"}], "2"], " ", 
            SuperscriptBox["jacII", 
             RowBox[{"-", "1"}]], " ", 
            RowBox[{"accessCoeffHam3q", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "+"], "[", "p1", "]"}], ",", 
              RowBox[{
               SubscriptBox["ad", "x2"], "[", "p1", "]"}], ",", 
              RowBox[{
               SubscriptBox["ad", "x2"], "[", "p1", "]"}]}], "]"}]}], "/.", 
           "sub\[Alpha]\[Beta]"}], "/.", "sub\[Omega]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"p2", "->", 
           RowBox[{"p1", "-", "p3"}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"p3", "->", 
          RowBox[{
           SuperscriptBox["\[Eta]", "2"], 
           FractionBox[
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["p1", "2"]}]], "p1"]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Eta]", ",", "0", ",", "3"}], "}"}]}], "]"}], ",", 
     RowBox[{"p1", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    TemplateBox[{
      SubscriptBox["\[ScriptCapitalT]", "+"], "xx"},
     "Superscript"], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "3"]}], " ", 
      SqrtBox[
       FractionBox["\[Pi]", "2"]], " ", "\[Eta]"}], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p1", "2"]}]]}], ")"}], " ", 
       SqrtBox[
        FractionBox["\[Pi]", "2"]], " ", 
       SuperscriptBox["\[Eta]", "2"]}], 
      RowBox[{"3", " ", "p1"}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["p1", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["p1", "2"]}]]}], ")"}]}]}], ")"}], " ", 
       SqrtBox[
        FractionBox["\[Pi]", "2"]], " ", 
       SuperscriptBox["\[Eta]", "3"]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["p1", "2"], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["p1", "2"]}]]}]]}]}], "//", "Simplify"}], "//", 
  "Normal"}]}], "Input",
 CellChangeTimes->{{3.941687171636869*^9, 3.9416871735407333`*^9}, {
   3.941687275850782*^9, 3.941687278130179*^9}, {3.941687571475398*^9, 
   3.941687582459229*^9}, {3.941687626657493*^9, 3.941687629156766*^9}, {
   3.941688061606514*^9, 3.94168810976793*^9}, {3.94169750394781*^9, 
   3.9416975071399517`*^9}, {3.9417114533158913`*^9, 3.941711475239403*^9}, {
   3.941711718633749*^9, 3.941711738969472*^9}, {3.941789535911396*^9, 
   3.9417895371960373`*^9}, {3.941790235745798*^9, 3.941790327975161*^9}, {
   3.942512446641884*^9, 3.9425124916803827`*^9}, 3.9425125611448717`*^9, {
   3.942512612473783*^9, 3.942512647836866*^9}, 3.9425135630534697`*^9, {
   3.94251549428373*^9, 3.942515495683916*^9}, {3.942515611937376*^9, 
   3.942515665694038*^9}, {3.942515775879182*^9, 3.9425157777562027`*^9}, {
   3.942516057624119*^9, 3.942516057894534*^9}, 3.94251613787856*^9, {
   3.94273166246111*^9, 3.942731663945632*^9}, 3.9427317193247538`*^9, 
   3.942731761526772*^9},
 CellLabel->
  "In[144]:=",ExpressionUUID->"93d8b8b2-35e7-4ef9-ba2c-211d1205eae5"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.941687243274418*^9, 3.941687320357692*^9, 3.941687592584412*^9, 
   3.941687630651883*^9, 3.9416881685519257`*^9, 3.941697508298427*^9, 
   3.941711476551072*^9, 3.9417117423387957`*^9, 3.941789861088978*^9, {
   3.9417902644487057`*^9, 3.941790328418786*^9}, 3.941860212183082*^9, 
   3.942214783423414*^9, {3.9425124873227158`*^9, 3.942512492508655*^9}, 
   3.9425125617829943`*^9, {3.942512598801105*^9, 3.942512648660798*^9}, 
   3.942513574434333*^9, 3.9425154965044518`*^9, {3.942515658685404*^9, 
   3.942515666665023*^9}, 3.9425157785121*^9, 3.942516058553193*^9, 
   3.9425161584129953`*^9, 3.9427235854395113`*^9, 3.942731664906996*^9, 
   3.9427317250229683`*^9, 3.942731766405198*^9, 3.942732308167693*^9, 
   3.9427326391657476`*^9, 3.942835391775629*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"9c83e6eb-2850-41da-b6d8-ada88b2ad788"]
}, Open  ]],

Cell[TextData[StyleBox["Process (x) --> (-) (x)",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.941688395360794*^9, 3.941688408349679*^9}, {
   3.941711530319004*^9, 3.941711557697137*^9}, {3.941711593312643*^9, 
   3.941711595682178*^9}, {3.941711913323998*^9, 3.941711915706835*^9}, {
   3.942513497382163*^9, 3.9425134990599318`*^9}, {3.942731538340701*^9, 
   3.942731539600782*^9}, 
   3.9428353957346287`*^9},ExpressionUUID->"bf079ce5-78ee-4b9b-b571-\
845bdf340002"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    TemplateBox[{
      SubscriptBox["\[ScriptCapitalT]", "x"], 
      RowBox[{"-", "x"}]},
     "Superscript"], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "\[Pi]"}], ")"}], "2"], " ", 
             SuperscriptBox["jacII", 
              RowBox[{"-", "1"}]], 
             RowBox[{"accessCoeffHam3q", "[", 
              RowBox[{
               RowBox[{
                SubscriptBox["a", "x2"], "[", "p1", "]"}], ",", 
               RowBox[{
                SubscriptBox["ad", "-"], "[", "p1", "]"}], ",", 
               RowBox[{
                SubscriptBox["ad", "x2"], "[", "p1", "]"}]}], "]"}]}], "/.", 
            "sub\[Alpha]\[Beta]"}], "/.", "sub\[Omega]"}], "/.", 
          RowBox[{"{", 
           RowBox[{"p2", "->", 
            RowBox[{"p1", "-", "p3"}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{"p3", "->", 
           RowBox[{
            SuperscriptBox["\[Eta]", "2"], 
            FractionBox[
             SqrtBox[
              RowBox[{"1", "+", 
               SuperscriptBox["p1", "2"]}]], "p1"]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Eta]", ",", "0", ",", "3"}], "}"}]}], "]"}], ",", 
      RowBox[{
       RowBox[{"p1", ">", "0"}], "&&", 
       RowBox[{"0", "<", "\[Eta]", "<", "1"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"test", " ", "with", " ", "randomvalues", " ", "for", " ", "p1"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        TemplateBox[{
          SubscriptBox["\[ScriptCapitalT]", "x"], 
          RowBox[{"-", "x"}]},
         "Superscript"], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            SqrtBox[
             FractionBox["\[Pi]", "2"]], "3"], "\[Eta]"}], "-", 
          RowBox[{
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["p1", "2"]}]]}], ")"}], " ", 
             SqrtBox[
              FractionBox["\[Pi]", "2"]], " "}], 
            RowBox[{"3", " ", "p1"}]], 
           SuperscriptBox["\[Eta]", "2"]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["p1", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["p1", "2"]}]]}], ")"}]}], ")"}], " ", 
             SqrtBox[
              FractionBox["\[Pi]", "2"]], " "}], 
            RowBox[{"6", " ", 
             SuperscriptBox["p1", "2"], " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               SuperscriptBox["p1", "2"]}]]}]], 
           SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{"p1", "->", 
        RowBox[{"2", "+", 
         RowBox[{"RandomReal", "[", "]"}]}]}], "}"}]}], "//", "Normal"}], "//",
     "Simplify"}], "//", "Chop"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "test", " ", "with", " ", "simplification", " ", "rules", " ", "for", " ", 
    "nested", " ", "square", " ", "roots"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         TemplateBox[{
           SubscriptBox["\[ScriptCapitalT]", "x"], 
           RowBox[{"-", "x"}]},
          "Superscript"], "/.", "rSimp"}], "/.", "orSimp"}], ",", 
       RowBox[{"p1", ">", "0"}]}], "]"}], "==", 
     RowBox[{
      RowBox[{
       FractionBox["1", "3"], " ", 
       SqrtBox[
        FractionBox["\[Pi]", "2"]], " ", "\[Eta]"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["p1", "2"]}]]}], ")"}], " ", 
        SqrtBox[
         FractionBox["\[Pi]", "2"]], " ", 
        SuperscriptBox["\[Eta]", "2"]}], 
       RowBox[{"3", " ", "p1"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p1", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["p1", "2"]}]]}], ")"}], " ", 
        SqrtBox[
         FractionBox["\[Pi]", "2"]], " ", 
        SuperscriptBox["\[Eta]", "3"]}], 
       RowBox[{"6", " ", 
        SuperscriptBox["p1", "2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["p1", "2"]}]]}]]}]}], "/.", "orSimp"}], "//", 
   "Simplify"}], "//", "Normal"}]}], "Input",
 CellChangeTimes->{{3.941687171636869*^9, 3.9416871735407333`*^9}, {
   3.941687275850782*^9, 3.941687278130179*^9}, {3.941687571475398*^9, 
   3.941687582459229*^9}, {3.941687626657493*^9, 3.941687629156766*^9}, {
   3.941688061606514*^9, 3.94168810976793*^9}, {3.94169750394781*^9, 
   3.9416975071399517`*^9}, {3.9417114533158913`*^9, 3.941711475239403*^9}, 
   3.941711578431209*^9, {3.941711654881474*^9, 3.9417116579987783`*^9}, {
   3.9417119356317368`*^9, 3.941711947696081*^9}, {3.941714171463879*^9, 
   3.941714181307996*^9}, {3.94178955962337*^9, 3.941789560309062*^9}, {
   3.942215033988879*^9, 3.94221504711502*^9}, {3.942512675773115*^9, 
   3.9425126761690283`*^9}, 3.942513596492612*^9, {3.94251547549648*^9, 
   3.942515582641079*^9}, {3.942515797533449*^9, 3.9425158373673487`*^9}, {
   3.942515940331377*^9, 3.942516080329136*^9}, 3.94251614102586*^9, {
   3.942516232765366*^9, 3.942516236055627*^9}, {3.9427316140654163`*^9, 
   3.9427316410509577`*^9}, 3.9427317208467693`*^9, 3.942731762886204*^9, {
   3.942835422381464*^9, 3.942835552061607*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"09660188-83ef-461d-945a-a9fd3e8b38a3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.942731641657728*^9, 3.9427317677688313`*^9, 3.9427323159899483`*^9, 
   3.942732639238592*^9, {3.9428354045362597`*^9, 3.942835425017885*^9}, {
   3.942835459287266*^9, 3.942835565401332*^9}},
 CellLabel->
  "Out[180]=",ExpressionUUID->"cf8963b9-af33-4f9e-aad5-8d0fc9ce7edf"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.942731641657728*^9, 3.9427317677688313`*^9, 3.9427323159899483`*^9, 
   3.942732639238592*^9, {3.9428354045362597`*^9, 3.942835425017885*^9}, {
   3.942835459287266*^9, 3.942835565414217*^9}},
 CellLabel->
  "Out[181]=",ExpressionUUID->"b9c68a21-d555-4c9d-a31d-853a95b0fe67"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1703, 978},
WindowMargins->{{79, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e08c1189-3740-42db-a3db-1689d9d82005"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 154, 2, 67, "Section",ExpressionUUID->"2b14ac6e-8d9a-46da-b3c7-9f59542f1f70"],
Cell[CellGroupData[{
Cell[759, 28, 166, 3, 54, "Subsection",ExpressionUUID->"60ed1822-aaf1-487d-8e77-7dd90d26f214"],
Cell[928, 33, 246, 4, 35, "Text",ExpressionUUID->"77e7d2e9-b32d-4214-bb99-2b3325cdc202"],
Cell[1177, 39, 739, 13, 30, "Input",ExpressionUUID->"d1e2fecd-f966-4fbd-a057-3955cb24521e"],
Cell[1919, 54, 218, 4, 35, "Text",ExpressionUUID->"2668c200-0e4b-42ad-a0f0-901f98c2a8d5"],
Cell[CellGroupData[{
Cell[2162, 62, 391, 8, 30, "Input",ExpressionUUID->"5acddb51-c8f9-40b6-b0c0-003556b34ef0"],
Cell[2556, 72, 1077, 18, 34, "Output",ExpressionUUID->"ccbf6ac2-f4b1-4616-b6ac-8e92166e7b14"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[3682, 96, 307, 5, 38, "Subsection",ExpressionUUID->"bbaaca13-1e97-44d9-9e41-f22a7404d69c"],
Cell[3992, 103, 3332, 101, 117, "Input",ExpressionUUID->"7db61391-72ce-4ecc-a5c5-74f8f0596bef"],
Cell[CellGroupData[{
Cell[7349, 208, 1292, 34, 91, "Input",ExpressionUUID->"ea960fe0-94c3-4a4a-9bb9-1ecb5ac271b8"],
Cell[8644, 244, 582, 8, 34, "Output",ExpressionUUID->"4a5fe06d-2bb3-47ee-bb01-ed1d26345952"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[9275, 258, 238, 4, 38, "Subsection",ExpressionUUID->"99f3d96e-682a-4ba5-a3fd-f340bec06723"],
Cell[9516, 264, 763, 18, 49, "Input",ExpressionUUID->"3ccaab33-a738-4b69-83a2-d061f22a9af2"],
Cell[CellGroupData[{
Cell[10304, 286, 1309, 35, 52, "Input",ExpressionUUID->"553e6bbf-20d6-4bea-9ee0-79e905389dad"],
Cell[11616, 323, 1966, 47, 229, "Output",ExpressionUUID->"faa7299e-1bd4-49e3-9027-1a506388b15d"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13643, 377, 168, 3, 67, "Section",ExpressionUUID->"c7459788-6761-4160-8711-ba79514bb96b"],
Cell[CellGroupData[{
Cell[13836, 384, 165, 3, 54, "Subsection",ExpressionUUID->"aa6c0b6e-2873-43f2-a353-c0dc6726bf99"],
Cell[14004, 389, 2284, 68, 107, "Input",ExpressionUUID->"f4856621-7380-45ee-8925-af0d77874abf"]
}, Closed]],
Cell[CellGroupData[{
Cell[16325, 462, 278, 4, 38, "Subsection",ExpressionUUID->"893b94d1-aacf-4be8-8ce6-3eaaefff8a01"],
Cell[16606, 468, 848, 24, 52, "Input",ExpressionUUID->"36d86ef3-9416-40b8-82e0-8ac47201f964"],
Cell[17457, 494, 730, 19, 52, "Input",ExpressionUUID->"55248834-33ba-47ef-b610-a8b0ad82c2f2"],
Cell[CellGroupData[{
Cell[18212, 517, 1718, 48, 52, "Input",ExpressionUUID->"9a5e361b-57a2-45d8-b5f2-89022751d580"],
Cell[19933, 567, 350, 6, 34, "Output",ExpressionUUID->"55da6969-8aea-4959-a016-f3ba93b744c5"],
Cell[20286, 575, 350, 6, 34, "Output",ExpressionUUID->"091fcf19-bd58-4df4-a6aa-2a881c0bb0cd"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[20685, 587, 158, 3, 38, "Subsection",ExpressionUUID->"a6cb8b30-8563-4284-8f8d-09a6058ec5e5"],
Cell[20846, 592, 396, 10, 30, "Input",ExpressionUUID->"1c033d0d-469c-4a8a-ab2f-3c11aa54f4fc"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[21291, 608, 176, 3, 67, "Section",ExpressionUUID->"a79d16cd-61b1-4993-a3e3-2cc338866926"],
Cell[CellGroupData[{
Cell[21492, 615, 243, 4, 54, "Subsection",ExpressionUUID->"92ab11b6-4b5d-4055-9e30-ef4a8ddd69a6"],
Cell[21738, 621, 2114, 54, 47, "Input",ExpressionUUID->"1f0635e6-73f9-46a1-b076-60dfaa782236"],
Cell[CellGroupData[{
Cell[23877, 679, 704, 19, 30, "Input",ExpressionUUID->"563765e7-d01f-43e3-9c89-d647e56b92cf"],
Cell[24584, 700, 888, 15, 34, "Output",ExpressionUUID->"3591cabc-1268-45d2-9faa-2b0a18731e71"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[25521, 721, 243, 4, 38, "Subsection",ExpressionUUID->"e77b2da5-18ed-465f-956f-948dcafab310"],
Cell[CellGroupData[{
Cell[25789, 729, 590, 16, 30, "Input",ExpressionUUID->"2cf15886-6a9e-4377-be87-48223699ef61"],
Cell[26382, 747, 699, 10, 34, "Output",ExpressionUUID->"8642ee69-9196-4426-97db-554c0211bedf"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[27130, 763, 276, 4, 38, "Subsection",ExpressionUUID->"2eb3c12d-e747-40c8-9c74-c0c64fc05958"],
Cell[CellGroupData[{
Cell[27431, 771, 987, 26, 30, "Input",ExpressionUUID->"9f6984ee-9300-43f4-af7e-3c9e144dd553"],
Cell[28421, 799, 1484, 32, 34, "Output",ExpressionUUID->"e41208b0-6f16-4c80-8598-7f6755263005"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29966, 838, 235, 4, 67, "Section",ExpressionUUID->"657111d4-348c-491f-a3c8-4e1e25260934"],
Cell[CellGroupData[{
Cell[30226, 846, 159, 3, 54, "Subsection",ExpressionUUID->"3d6026b0-5bfa-4be6-a835-b9eeff15f92a"],
Cell[30388, 851, 445, 14, 35, "Text",ExpressionUUID->"272a6761-7a0e-420b-8f39-b6d1120e9983"],
Cell[30836, 867, 545, 11, 30, "Input",ExpressionUUID->"b69d4ba0-b834-4e98-965d-3c993b661dec"],
Cell[31384, 880, 188, 3, 35, "Text",ExpressionUUID->"6bfd6119-89ec-4457-9d08-9b99afb81bb2"],
Cell[31575, 885, 447, 9, 30, "Input",ExpressionUUID->"04280ea8-82ea-452e-80b3-70d1c53b0e92"],
Cell[32025, 896, 190, 3, 35, "Text",ExpressionUUID->"fe85f2ab-24aa-4543-875e-1b15bf946b94"],
Cell[CellGroupData[{
Cell[32240, 903, 436, 8, 30, "Input",ExpressionUUID->"1a95383c-7b1d-4448-90c2-ebedbc8f055b"],
Cell[32679, 913, 1525, 33, 34, "Output",ExpressionUUID->"72f8f629-588f-42bb-963a-4e5bdc37fca5"]
}, Open  ]],
Cell[34219, 949, 224, 5, 35, "Text",ExpressionUUID->"4a0511d7-10dc-4661-aec7-c908b8dd0fef"],
Cell[CellGroupData[{
Cell[34468, 958, 3439, 105, 94, "Input",ExpressionUUID->"97cf2390-ae01-49c7-869f-5bcbc76b5ebb"],
Cell[37910, 1065, 597, 9, 34, "Output",ExpressionUUID->"4e9984fd-4649-42f6-8b46-09e2539614ca"],
Cell[38510, 1076, 599, 9, 34, "Output",ExpressionUUID->"372d8796-5209-4ef0-8c4b-4aa12b865153"],
Cell[39112, 1087, 597, 9, 34, "Output",ExpressionUUID->"be10ecf2-ab94-4fca-b2c6-6e5def4fc9ff"]
}, Open  ]],
Cell[39724, 1099, 286, 4, 35, "Text",ExpressionUUID->"1ae93b98-479b-4705-a0d4-12f594791162"],
Cell[40013, 1105, 748, 20, 73, "Input",ExpressionUUID->"b176583d-4072-4221-a54f-d8a8ddb3ace0"],
Cell[40764, 1127, 297, 4, 35, "Text",ExpressionUUID->"11f2d31f-5b26-4a50-b928-185f385dc2cc"],
Cell[CellGroupData[{
Cell[41086, 1135, 294, 6, 30, "Input",ExpressionUUID->"2c8066be-f875-41f9-b8eb-dc569e5d8240"],
Cell[41383, 1143, 838, 14, 34, "Output",ExpressionUUID->"416ac03f-d304-42fe-b4b3-d693734df59e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[42270, 1163, 239, 4, 38, "Subsection",ExpressionUUID->"d6d07149-2441-41eb-bab2-e3e5984beca6"],
Cell[CellGroupData[{
Cell[42534, 1171, 3637, 98, 79, "Input",ExpressionUUID->"7f758178-d113-4117-81d5-3ea6febc67e0"],
Cell[46174, 1271, 1908, 28, 34, "Output",ExpressionUUID->"b8067cab-cc5f-4895-b51a-4f85753474ea"],
Cell[48085, 1301, 1906, 28, 34, "Output",ExpressionUUID->"4f6af6c6-8687-4a3d-a62e-e5c4adcb0f7c"],
Cell[49994, 1331, 1908, 28, 34, "Output",ExpressionUUID->"79fd317f-e86a-42fc-8eb6-18241c33e1b4"]
}, Open  ]],
Cell[51917, 1362, 615, 14, 55, "Input",ExpressionUUID->"eb7fe526-134c-49b8-ac69-15b91833ff16"]
}, Closed]],
Cell[CellGroupData[{
Cell[52569, 1381, 267, 4, 38, "Subsection",ExpressionUUID->"9992b8c8-995e-443a-a61f-d23f682e66fb"],
Cell[52839, 1387, 160, 3, 35, "Text",ExpressionUUID->"327c0198-f05a-4755-ac5f-79bf97ea0d70"],
Cell[CellGroupData[{
Cell[53024, 1394, 560, 12, 52, "Input",ExpressionUUID->"18f24210-1320-4647-81ff-249aed5ef86b"],
Cell[53587, 1408, 2914, 43, 34, "Output",ExpressionUUID->"23895c17-2981-41f3-ba12-4c3b0f0a5bed"],
Cell[56504, 1453, 2861, 41, 34, "Output",ExpressionUUID->"23c62e6c-bf34-4366-914d-7d6b7314ddd3"]
}, Open  ]],
Cell[59380, 1497, 162, 2, 35, "Text",ExpressionUUID->"daa29e2e-28ff-482a-b255-59efe104291d"],
Cell[CellGroupData[{
Cell[59567, 1503, 741, 18, 73, "Input",ExpressionUUID->"9fdf6abf-b115-4d4d-bfe9-8aa7cb283cf1"],
Cell[60311, 1523, 1329, 20, 34, "Output",ExpressionUUID->"cbaa9e2a-ce94-4519-b6d2-e29247231780"],
Cell[61643, 1545, 1329, 20, 34, "Output",ExpressionUUID->"cc18d894-bb1f-4028-a2b6-7b73f11580eb"],
Cell[62975, 1567, 1275, 18, 34, "Output",ExpressionUUID->"9221b342-44a1-408d-8dce-dfcdd339a116"]
}, Open  ]],
Cell[64265, 1588, 163, 3, 35, "Text",ExpressionUUID->"7a85c0dc-b935-49a4-920a-1a0f2a9b7549"],
Cell[CellGroupData[{
Cell[64453, 1595, 829, 23, 70, "Input",ExpressionUUID->"0850d209-e972-437c-8b2a-9db1cfca67d9"],
Cell[65285, 1620, 1325, 20, 34, "Output",ExpressionUUID->"2e80ea47-6902-4760-a30d-d5288ef8cc1b"],
Cell[66613, 1642, 1326, 20, 34, "Output",ExpressionUUID->"b865dbfe-5d50-4d0a-89dd-ba335094c227"]
}, Open  ]],
Cell[67954, 1665, 158, 3, 35, "Text",ExpressionUUID->"4b4fb1c6-a4d6-4c68-8c78-229241dbd830"],
Cell[68115, 1670, 987, 23, 57, "Input",ExpressionUUID->"06b138f4-23ae-4c01-aa7d-91d410e9902a"],
Cell[69105, 1695, 227, 3, 35, "Text",ExpressionUUID->"7ee79797-0dc0-471b-95e4-ab65ab1d697a"],
Cell[CellGroupData[{
Cell[69357, 1702, 282, 6, 30, "Input",ExpressionUUID->"eec26aca-7a28-4d50-9fa3-f351bdbf6e42"],
Cell[69642, 1710, 2224, 72, 59, "Output",ExpressionUUID->"b6233964-624e-4519-9b5c-619ae7896ce6"]
}, Open  ]],
Cell[71881, 1785, 159, 3, 35, "Text",ExpressionUUID->"c5f94b1f-6354-4f5d-8292-219019dc67be"],
Cell[CellGroupData[{
Cell[72065, 1792, 997, 28, 114, "Input",ExpressionUUID->"284164d3-82b1-469f-b3dd-9e605bcb243f"],
Cell[73065, 1822, 976, 15, 34, "Output",ExpressionUUID->"9f120450-aff4-4650-84f0-a3a02294bdff"],
Cell[74044, 1839, 974, 15, 34, "Output",ExpressionUUID->"0adf0b86-2b7e-48fa-9940-5d34033ed782"],
Cell[75021, 1856, 3837, 114, 62, "Output",ExpressionUUID->"4700e729-26ae-4704-a70c-c5d193907537"]
}, Open  ]],
Cell[78873, 1973, 146, 3, 35, "Text",ExpressionUUID->"bc384860-cada-41a2-9218-da8d6f5ba1aa"],
Cell[CellGroupData[{
Cell[79044, 1980, 1828, 54, 64, "Input",ExpressionUUID->"ef3bfa3e-1a26-43ee-901a-2cb7daceda67"],
Cell[80875, 2036, 674, 10, 34, "Output",ExpressionUUID->"5a06dbf8-403a-4fa8-b66a-16820c24df53"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[81610, 2053, 217, 4, 67, "Section",ExpressionUUID->"e6b8b6a8-48cf-403a-a0a6-9100255fb44b"],
Cell[CellGroupData[{
Cell[81852, 2061, 234, 4, 54, "Subsection",ExpressionUUID->"223e58dc-c3d3-400b-aee5-0c90d27127a7"],
Cell[82089, 2067, 745, 18, 35, "Text",ExpressionUUID->"e5ce8a0c-0da5-4940-8955-690ab90c680c"],
Cell[82837, 2087, 11213, 363, 401, "Input",ExpressionUUID->"8e195e3f-7813-41ec-9d77-35897d11edc0"],
Cell[94053, 2452, 175, 3, 35, "Text",ExpressionUUID->"45a18318-53d2-4ecb-8562-9937001ef8b1"],
Cell[94231, 2457, 1793, 59, 178, "Input",ExpressionUUID->"2f577d46-f62b-461c-93bb-47a62bada7fb"],
Cell[96027, 2518, 151, 3, 35, "Text",ExpressionUUID->"e2892af0-502c-4954-b2e2-1dfe39dcde8b"],
Cell[96181, 2523, 1841, 61, 178, "Input",ExpressionUUID->"71ccd736-25db-45db-b445-9d5319cf79a0"],
Cell[98025, 2586, 198, 3, 35, "Text",ExpressionUUID->"50cf5e34-da1a-43f9-9bd6-23da6487e83c"],
Cell[98226, 2591, 1732, 45, 73, "Input",ExpressionUUID->"85d2dee6-55ac-44fb-8ea8-b3fe1e505e01"],
Cell[99961, 2638, 504, 13, 30, "Input",ExpressionUUID->"3df4ef32-05ec-4214-8918-32f04d37d834"],
Cell[100468, 2653, 240, 4, 35, "Text",ExpressionUUID->"935baa39-0df9-429d-89a0-88f426b777ff"],
Cell[100711, 2659, 1323, 40, 73, "Input",ExpressionUUID->"cd288668-fcd2-4572-b897-32c41aef96d9"]
}, Closed]],
Cell[CellGroupData[{
Cell[102071, 2704, 265, 4, 38, "Subsection",ExpressionUUID->"d9cdacb0-4acb-492a-8c97-90d20d8decbf"],
Cell[102339, 2710, 2572, 74, 70, "Input",ExpressionUUID->"8a58a988-0521-4a7d-89a7-c9ae7aa0e622"]
}, Closed]],
Cell[CellGroupData[{
Cell[104948, 2789, 271, 4, 38, "Subsection",ExpressionUUID->"2ada1571-2210-4fcb-9bc8-60f3884f5900"],
Cell[105222, 2795, 4555, 126, 137, "Input",ExpressionUUID->"37b7b954-fbe4-4643-b0f6-5192ab5e6542"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[109826, 2927, 262, 4, 67, "Section",ExpressionUUID->"b9e0e23c-37ee-4312-a9f2-6643bbc8f500"],
Cell[110091, 2933, 272, 6, 35, "Text",ExpressionUUID->"ddd86c0e-5dcb-44d2-8ad7-4f6030a2b7a0"],
Cell[110366, 2941, 1610, 37, 70, "Input",ExpressionUUID->"342ffb1d-9de5-4771-bdfd-68e4d6abcb41"],
Cell[111979, 2980, 146, 3, 35, "Text",ExpressionUUID->"05512c98-4de6-402b-a3fa-21ece44a15c6"],
Cell[CellGroupData[{
Cell[112150, 2987, 829, 23, 30, "Input",ExpressionUUID->"78e66e5a-8890-40c7-84b9-7642601b09c1"],
Cell[112982, 3012, 637, 10, 34, "Output",ExpressionUUID->"6b92bf62-d894-46a4-a468-134141840c3d"]
}, Open  ]],
Cell[113634, 3025, 313, 6, 35, "Text",ExpressionUUID->"6e053bb0-01f0-469b-99c0-7305fce3bb66"],
Cell[CellGroupData[{
Cell[113972, 3035, 1015, 27, 30, "Input",ExpressionUUID->"3bfef669-6704-4b3c-96f5-fa5cca1568ba"],
Cell[114990, 3064, 663, 12, 34, "Output",ExpressionUUID->"bb1d3b4e-c770-487e-a1ed-af20ceb5c90d"]
}, Open  ]],
Cell[115668, 3079, 307, 7, 35, "Text",ExpressionUUID->"967705f0-d406-4e67-910c-b6f16aa152b4"],
Cell[115978, 3088, 1050, 28, 30, "Input",ExpressionUUID->"78767464-a79d-4bc8-8d8a-a8ca963cd4c1"],
Cell[117031, 3118, 146, 3, 35, "Text",ExpressionUUID->"8e15e3db-973c-4260-8574-a1249d411cc7"],
Cell[CellGroupData[{
Cell[117202, 3125, 1125, 32, 30, "Input",ExpressionUUID->"e029c332-1c7a-4b77-89dc-191b652782e3"],
Cell[118330, 3159, 540, 9, 34, "Output",ExpressionUUID->"aa5ff7a4-765e-4f7a-a77b-bd24c1fded70"]
}, Open  ]],
Cell[118885, 3171, 709, 22, 35, "Text",ExpressionUUID->"8e31454a-7a26-45eb-952d-d5dd28021f2f"],
Cell[119597, 3195, 1314, 35, 50, "Input",ExpressionUUID->"45a8e7f8-8c78-48bd-8a95-12c081a3774f"],
Cell[120914, 3232, 489, 11, 35, "Text",ExpressionUUID->"7e756767-ac16-4cd8-a517-b2f3a2a11357"],
Cell[121406, 3245, 923, 25, 30, "Input",ExpressionUUID->"91191625-2ede-4e7b-ab31-dd5c88da12c2"],
Cell[122332, 3272, 370, 7, 35, "Text",ExpressionUUID->"5a62bc33-6b9f-4cdf-b07c-09e17c52c0b9"],
Cell[122705, 3281, 1149, 31, 30, "Input",ExpressionUUID->"b28e524a-4ca2-4ca1-a535-5a31e1f03e10"],
Cell[123857, 3314, 300, 4, 35, "Text",ExpressionUUID->"ccc6f608-f0de-4aa7-b203-b997692f42c0"],
Cell[124160, 3320, 1991, 63, 30, "Input",ExpressionUUID->"66f7070c-a7ab-404c-bc56-fb204d55a5a3"],
Cell[126154, 3385, 283, 4, 35, "Text",ExpressionUUID->"31eda423-bcf3-4fa8-adb9-2cd3a58129ef"],
Cell[CellGroupData[{
Cell[126462, 3393, 669, 19, 30, "Input",ExpressionUUID->"f4674e24-ba77-4cd6-8bc3-498d39f25158"],
Cell[127134, 3414, 652, 10, 34, "Output",ExpressionUUID->"0995de40-c2ea-4b9b-ae36-047d57aa1a5c"]
}, Open  ]],
Cell[127801, 3427, 282, 4, 35, "Text",ExpressionUUID->"84126fbb-7b22-47bd-9072-4cd11754ff41"],
Cell[CellGroupData[{
Cell[128108, 3435, 1655, 44, 30, "Input",ExpressionUUID->"00576e9b-5bd1-42b2-8577-c239c75e50da"],
Cell[129766, 3481, 377, 8, 34, "Output",ExpressionUUID->"02683f80-5f07-49e6-b178-cb4352ea15a4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130180, 3494, 1240, 34, 30, "Input",ExpressionUUID->"a4388f08-0fbf-4cfa-b5d7-0ce1e5fabaa1"],
Cell[131423, 3530, 327, 7, 34, "Output",ExpressionUUID->"581a0081-8b1f-4606-b2f0-6b9f489596eb"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[131799, 3543, 165, 3, 53, "Section",ExpressionUUID->"9582e7cc-2d01-4a06-adb4-d870962260ae"],
Cell[131967, 3548, 321, 6, 35, "Text",ExpressionUUID->"bb602cf2-922c-4348-829b-7b9feb597ab7"],
Cell[132291, 3556, 1719, 41, 71, "Input",ExpressionUUID->"a273dceb-3bec-4119-a6d8-d70d36e794d8"],
Cell[134013, 3599, 150, 3, 35, "Text",ExpressionUUID->"6b35620a-74df-4ed4-bdf1-8572051d7a98"],
Cell[CellGroupData[{
Cell[134188, 3606, 1078, 29, 30, "Input",ExpressionUUID->"128d81b9-f33d-42a3-9963-a2a6624838d3"],
Cell[135269, 3637, 615, 10, 34, "Output",ExpressionUUID->"ef5f55f6-0f7d-4527-9ea2-ef8f56918f65"]
}, Open  ]],
Cell[135899, 3650, 359, 7, 35, "Text",ExpressionUUID->"252ff54f-9974-4017-8dd2-ba92b0b31a93"],
Cell[CellGroupData[{
Cell[136283, 3661, 1351, 35, 30, "Input",ExpressionUUID->"25d4e5e1-c42b-4501-bf99-f4c04bf85458"],
Cell[137637, 3698, 633, 11, 34, "Output",ExpressionUUID->"37ac364f-75c2-4a03-bf96-46034e0103c2"]
}, Open  ]],
Cell[138285, 3712, 354, 7, 35, "Text",ExpressionUUID->"8831adef-7b2b-4d86-b067-9ef5d2c424d4"],
Cell[CellGroupData[{
Cell[138664, 3723, 1629, 42, 30, "Input",ExpressionUUID->"2c50e0ed-9aac-46a6-afec-63dbf2f0cf6f"],
Cell[140296, 3767, 469, 9, 34, "Output",ExpressionUUID->"dfa888d6-2b68-47a0-95a2-8e4eed18c03c"]
}, Open  ]],
Cell[140780, 3779, 289, 4, 35, "Text",ExpressionUUID->"54d9b932-7b57-421a-b903-214c1ee2defa"],
Cell[CellGroupData[{
Cell[141094, 3787, 1604, 43, 52, "Input",ExpressionUUID->"51823076-66f5-40b6-95d1-ee8c4b312fe8"],
Cell[142701, 3832, 539, 10, 34, "Output",ExpressionUUID->"4047d953-4899-4e55-a6ea-17d192adebd4"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[143289, 3848, 396, 10, 92, "Section",ExpressionUUID->"75340acb-c7d8-455a-bdbf-be9a8675b2cb"],
Cell[CellGroupData[{
Cell[143710, 3862, 170, 3, 54, "Subsection",ExpressionUUID->"14f44784-2062-4a5f-8ca6-dd7ace8d6499"],
Cell[143883, 3867, 333, 5, 35, "Text",ExpressionUUID->"db90ad3c-9c8a-438a-942b-6e5deaf28d22"],
Cell[144219, 3874, 5618, 189, 191, "Input",ExpressionUUID->"3ce4ec1e-15b0-4ebb-b144-eb758ec39c37"],
Cell[149840, 4065, 145, 3, 35, "Text",ExpressionUUID->"91d1015f-c9fc-4913-9355-f4cbed9fe8b2"],
Cell[CellGroupData[{
Cell[150010, 4072, 764, 19, 30, "Input",ExpressionUUID->"2bc662d0-b5c8-4840-8af6-d54d6aee9eb3"],
Cell[150777, 4093, 323, 6, 34, "Output",ExpressionUUID->"fc8fd71e-4887-467c-869f-bca04966deec"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[151149, 4105, 368, 6, 38, "Subsection",ExpressionUUID->"b39e9fc0-3d35-4de1-95e2-fb29be38b504"],
Cell[151520, 4113, 301, 6, 35, "Text",ExpressionUUID->"f6c2cb73-8f83-447a-be99-d0698966d41a"],
Cell[151824, 4121, 303, 5, 35, "Text",ExpressionUUID->"d6af08d6-4143-4940-8716-ff110bf51b63"],
Cell[CellGroupData[{
Cell[152152, 4130, 1237, 36, 58, "Input",ExpressionUUID->"45e294f6-7b97-4699-97d1-e9bdd2d8d0d1"],
Cell[153392, 4168, 587, 12, 34, "Output",ExpressionUUID->"e622053c-c5f3-4c3e-bb95-819bad2c8e5e"]
}, Open  ]],
Cell[153994, 4183, 303, 5, 35, "Text",ExpressionUUID->"affd3947-ecc4-4f3c-8147-fba7c93b1a9e"],
Cell[CellGroupData[{
Cell[154322, 4192, 1399, 38, 58, "Input",ExpressionUUID->"0f89c874-6537-48c3-88af-d6733c3f91e9"],
Cell[155724, 4232, 647, 13, 34, "Output",ExpressionUUID->"c9f026ca-f49f-4866-9275-97f14ff8ddf9"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[156420, 4251, 329, 5, 38, "Subsection",ExpressionUUID->"3db84a8c-1d22-4e50-9eae-6683e9e31c88"],
Cell[156752, 4258, 866, 28, 68, "Input",ExpressionUUID->"519dd288-7163-4a1c-9584-001410619585"],
Cell[157621, 4288, 401, 7, 35, "Text",ExpressionUUID->"c0476261-910e-4556-b673-c3d101ae53e1"],
Cell[CellGroupData[{
Cell[158047, 4299, 1746, 45, 58, "Input",ExpressionUUID->"06b33f30-245b-4d44-8cdc-3ee2564a3774"],
Cell[159796, 4346, 783, 15, 34, "Output",ExpressionUUID->"961f6595-3fd2-44d8-87ae-937cc8943acc"]
}, Open  ]],
Cell[160594, 4364, 497, 8, 35, "Text",ExpressionUUID->"386d8ba7-9577-47f4-862e-ba2f52e6cdda"],
Cell[CellGroupData[{
Cell[161116, 4376, 2275, 54, 58, "Input",ExpressionUUID->"1e8f65c5-9d20-4714-ac56-c11a85bddd13"],
Cell[163394, 4432, 1052, 19, 34, "Output",ExpressionUUID->"db3bbb0e-9cc4-47bd-a2c3-47e8133a8da6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[164495, 4457, 360, 6, 38, "Subsection",ExpressionUUID->"6c764069-1f67-4e89-84b6-db3530667cd1"],
Cell[164858, 4465, 457, 9, 35, "Text",ExpressionUUID->"925df255-8219-4f52-be65-48686587c95b"],
Cell[165318, 4476, 311, 7, 35, "Text",ExpressionUUID->"d87833b0-05de-403e-89ba-989dee8cfafa"],
Cell[165632, 4485, 1023, 26, 52, "Input",ExpressionUUID->"61a0a810-007a-427a-a6a4-c42351a233f2"],
Cell[166658, 4513, 432, 7, 35, "Text",ExpressionUUID->"11f8805e-137d-48e8-b422-6fe122c49903"],
Cell[CellGroupData[{
Cell[167115, 4524, 3879, 105, 129, "Input",ExpressionUUID->"93d8b8b2-35e7-4ef9-ba2c-211d1205eae5"],
Cell[170997, 4631, 907, 14, 34, "Output",ExpressionUUID->"9c83e6eb-2850-41da-b6d8-ada88b2ad788"]
}, Open  ]],
Cell[171919, 4648, 479, 8, 35, "Text",ExpressionUUID->"bf079ce5-78ee-4b9b-b571-845bdf340002"],
Cell[CellGroupData[{
Cell[172423, 4660, 6461, 179, 252, "Input",ExpressionUUID->"09660188-83ef-461d-945a-a9fd3e8b38a3"],
Cell[178887, 4841, 328, 6, 34, "Output",ExpressionUUID->"cf8963b9-af33-4f9e-aad5-8d0fc9ce7edf"],
Cell[179218, 4849, 331, 6, 34, "Output",ExpressionUUID->"b9c68a21-d555-4c9d-a31d-853a95b0fe67"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


